Homogeneous integrable Legendrian contact structures in dimension five

We consider Legendrian contact structures on odd-dimensional complex analytic manifolds. We are particularly interested in integrable structures, which can be encoded by compatible complete systems of second order PDEs on a scalar function of many independent variables and considered up to point transformations. Using the techniques of parabolic differential geometry, we compute the associated regular, normal Cartan connection and give explicit formulas for the harmonic part of the curvature. The PDE system is trivializable by means of point transformations if and only if the harmonic curvature vanishes identically. In dimension five, the harmonic curvature takes the form of a binary quartic field, so there is a Petrov classification based on its root type. We give a complete local classification of all five-dimensional integrable Legendrian contact structures whose symmetry algebra is transitive on the manifold and has at least one-dimensional isotropy algebra at any point.

==> anc/ILC-D-analysis.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Cartan reduction analysis for type D, multiply-transitive ILC structures</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Initialization of ILC structure equations</Text-field></Title>
<Group labelreference="L885" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
read `/Users/dennis/ILC-Maple/ILC-initialize.txt`:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUNUaGV+c3ltYm9sfmZvcn53ZWRnZX5wcm9kdWN0fmlzfiZ3RzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output"> 1-form: zeta[1]
 1-form: zeta[2]
 1-form: nu[1]
 1-form: nu[2]
 1-form: nu[3]
 1-form: tau[1]
 1-form: tau[2]
 1-form: tau[3]
 1-form: tau[4]
 1-form: tau[5]
 1-form: o[1]
 1-form: o[2]
 1-form: o[3]
 1-form: o[4]
 1-form: o[5]
 1-form: alpha1
 1-form: alpha2
 1-form: alpha3
 1-form: alpha4
 1-form: alpha5
 1-form: beta1
 1-form: beta2
 1-form: beta3
 1-form: beta4
 1-form: beta5
 1-form: beta6
 1-form: beta7
 1-form: beta8
 1-form: gamma1
 1-form: gamma2
 1-form: gamma3
 1-form: gamma4
 1-form: gamma5
 1-form: gamma6
 1-form: gamma7
 1-form: gamma8
 1-form: gamma9
 1-form: delta1
 1-form: delta2
 1-form: delta3
 1-form: delta4</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UVRJbml0aWFsaXphdGlvbn5vZn5JTEN+c3RydWN0dXJlfmVxdWF0aW9uc35jb21wbGV0ZWQ2Ig==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type D reduction</Text-field></Title>
<Group labelreference="L379" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rel0:=[A5=0,A4=0,A3=1,A2=0,A1=0]:
for i from 1 to 5 do
  0 = eval(d(A||i),rel0); # These must all vanish
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGExRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUYsNiRRIjNGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1NztGJy8lJ2l0YWxpY0dGOEYvLUYjNiYtRiw2JFEiMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRltvNiVRKCYjOTQ1OzJGJy9GX29RJXRydWVGJy9GMFEnaXRhbGljRidGL0Zlb0Zob0Yv">LyIiISwmKiYiIiQiIiImSSNudUc2IjYjIiIjRichIiJJJ2FscGhhMkdGKkYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTUwO0YnLyUnaXRhbGljR0Y4Ri8tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRlM2JUZVLUYjNiYtRiw2JFEiMkYnRi9Gam5GXW9GL0Zfby1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GVjYlUSgmIzk0NTszRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGL0ZqbkZdb0Yv">LyIiISwoJkklemV0YUc2IjYjIiIiISIiJkYmNiMiIiNGKkknYWxwaGEzR0YnRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUYsNiRRIjNGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1NztGJy8lJ2l0YWxpY0dGOEYvLUYjNiZGVC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GW282JVEoJiM5NDU7NEYnL0Zfb1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvRmJvRmVvRi8=">LyIiISwmKiYiIiQiIiImSSNudUc2IjYjRiZGJyEiIkknYWxwaGE0R0YqRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGE1RzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L380" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[nu[2]=1/3*alpha2,nu[3]=1/3*alpha4,zeta[2]=-zeta[1]+alpha3,seq(seq(a||i||j=0,j=1..5),i in [1,5])]:
rel1:=UpdateRel(%,0):
# check
seq(extD(A||i,1),i=1..5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Vertical action</Text-field></Title>
<Group labelreference="L381" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(zeta[2],1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Li1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkYTM1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2Ji1GTzYlUSRhMzNGJ0ZSRlUtRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZaRmZuLUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NjQ7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GXHMtRiM2Ji1GTzYlUSRhMzRGJ0ZSRlVGZ3MtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JUZidEZmcEZccEZecEZcb0ZecEZkcEZecEZbcUZecEZicUZecEZpcUZnb0Zqb0YvRi9GZ29Gam9GL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGX3NGYXMtRiM2Ji1GTzYlUSRhMzFGJ0ZSRlVGZ3MtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JUZidEZdcUZccEZecEZcb0ZecEZkcEZecEZbcUZecEZicUZecEZpcUZnb0Zqb0YvRi9GZ29Gam9GL0YvRmN1LUYjNiYtRk82JVEkYTMyRidGUkZVRmdzLUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiVGYnRGZHFGXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0Zccy1GIzYmRmhwRmdzLUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiVGYnRGW3JGXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwuLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTM1R0YnRiwqJkkkYTMzR0YnRiwtRiY2KCZJJHRhdUdGJ0YrRilGLUYwRjNGNkYsISIiKiZJJGEzNEdGJ0YsLUYmNigmRkNGLkYpRi1GMEYzRjZGLEZEKiZJJGEzMUdGJ0YsLUYmNigmRkNGMUYpRi1GMEYzRjZGLEYsKiZJJGEzMkdGJ0YsLUYmNigmRkNGNEYpRi1GMEYzRjZGLEYsKiZGL0YsLUYmNigmRkNGN0YpRi1GMEYzRjZGLEZE</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkYTM0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1GVTYlUSMmd0YnRlhGZW4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEnJiM5NTc7RicvRllGOEYvLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGam4vRklRLDAuMzMzMzMzM2VtRictRltwNiUtRlU2JVEib0YnRlhGZW5GYXBGW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSIyRidGL0ZmcEZpcEYvRltxRl1xLUZbcDYlRmVxLUYjNiYtRiw2JFEiM0YnRi9GZnBGaXBGL0ZbcUZdcS1GW3A2JUZlcS1GIzYmLUYsNiRRIjRGJ0YvRmZwRmlwRi9GW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSI1RidGL0ZmcEZpcEYvRltxRmZwRmlwRi9GL0ZmcEZpcEYvRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZfb0Ziby1GZm82JC1GIzYwRmNxRl1xRmhxRl1xRl9yRl1xRmZyRl1xRl1zRl1xLUYjNigtRlU2JVEiZEYnRlhGZW5GYm8tRmZvNiQtRiM2JkZURmZwRmlwRi9GL0ZmcEZpcEYvRmZwRmlwRi9GL0ZmcEZpcEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGX29GYm8tRmZvNiQtRiM2MC1GW3A2JS1GVTYlUScmIzk2NDtGJ0ZgcEYvRmhyRltxRl1xRmNxRl1xRmhxRl1xRl9yRl1xRmZyRl1xRl1zRmZwRmlwRi9GL0ZmcEZpcEYvRmRzLUYjNiZGVEZnbi1GIzYoRl9vRmJvLUZmbzYkLUYjNjAtRltwNiUtRlU2JVEnJiM5NTA7RidGYHBGL0ZhcEZbcUZdcUZjcUZdcUZocUZdcUZfckZdcUZmckZdcUZdc0ZmcEZpcEYvRi9GZnBGaXBGL0YvRi9GZnBGaXBGLw==">LyIiISwqKiZJJGEzNEc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjRigmSSJvR0YnRi4mRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2IyIiJkYoISIiLUYqNihGL0YxRjRGN0Y6LUkiZEclKnByb3RlY3RlZEc2I0YmRj0tRio2KCZJJHRhdUdGJ0Y4Ri9GMUY0RjdGOkYoKiZGJkYoLUYqNigmSSV6ZXRhR0YnRi5GL0YxRjRGN0Y6RihGPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkYTMzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1GVTYlUSMmd0YnRlhGZW4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEnJiM5NTc7RicvRllGOEYvLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGam4vRklRLDAuMzMzMzMzM2VtRictRltwNiUtRlU2JVEib0YnRlhGZW5GYXBGW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSIyRidGL0ZmcEZpcEYvRltxRl1xLUZbcDYlRmVxLUYjNiYtRiw2JFEiM0YnRi9GZnBGaXBGL0ZbcUZdcS1GW3A2JUZlcS1GIzYmLUYsNiRRIjRGJ0YvRmZwRmlwRi9GW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSI1RidGL0ZmcEZpcEYvRltxRmZwRmlwRi9GL0ZmcEZpcEYvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZfb0Ziby1GZm82JC1GIzYwRmNxRl1xRmhxRl1xRl9yRl1xRmZyRl1xRl1zRl1xLUYjNigtRlU2JVEiZEYnRlhGZW5GYm8tRmZvNiQtRiM2JkZURmZwRmlwRi9GL0ZmcEZpcEYvRmZwRmlwRi9GL0ZmcEZpcEYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGX29GYm8tRmZvNiQtRiM2MC1GW3A2JS1GVTYlUScmIzk2NDtGJ0ZgcEYvRmFyRltxRl1xRmNxRl1xRmhxRl1xRl9yRl1xRmZyRl1xRl1zRmZwRmlwRi9GL0ZmcEZpcEYvRmRzLUYjNiZGVEZnbi1GIzYoRl9vRmJvLUZmbzYkLUYjNjAtRltwNiUtRlU2JVEnJiM5NTA7RidGYHBGL0ZhcEZbcUZdcUZjcUZdcUZocUZdcUZfckZdcUZmckZdcUZdc0ZmcEZpcEYvRi9GZnBGaXBGL0YvRi9GZnBGaXBGLw==">LyIiISwqKiZJJGEzM0c2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjRigmSSJvR0YnRi4mRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2IyIiJkYoISIiLUYqNihGL0YxRjRGN0Y6LUkiZEclKnByb3RlY3RlZEc2I0YmRigtRio2KCZJJHRhdUdGJ0Y1Ri9GMUY0RjdGOkY9KiZGJkYoLUYqNigmSSV6ZXRhR0YnRi5GL0YxRjRGN0Y6RihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ki1GIzYmLUkjbWlHRiQ2JVEkYTMyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZPNiVRJyYjOTU3O0YnL0ZTRjhGLy1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRmVvNiUtRk82JVEib0YnRlJGVUZbcEZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjJGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSIzRidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjVGJ0YvRmBwRmNwRi9GZXBGYHBGY3BGL0YvRmBwRmNwRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmJzLUYjNihGaW5GXG8tRmBvNiQtRiM2MEZdcUZncEZicUZncEZpcUZncEZgckZncEZnckZncC1GIzYoLUZPNiVRImRGJ0ZSRlVGXG8tRmBvNiQtRiM2JkZORmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi9GL0ZgcEZjcEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGYXNGY3MtRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTY0O0YnRmpvRi9GZHFGZXBGZ3BGXXFGZ3BGYnFGZ3BGaXFGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GY3QtRiM2JkZORlctRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTUwO0YnRmpvRi9GW3BGZXBGZ3BGXXFGZ3BGYnFGZ3BGaXFGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0YvRmBwRmNwRi8=">LyIiISwqKiZJJGEzMkc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjRigmSSJvR0YnRi4mRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2IyIiJkYoRigtRio2KEYvRjFGNEY3RjotSSJkRyUqcHJvdGVjdGVkRzYjRiYhIiItRio2KCZJJHRhdUdGJ0YyRi9GMUY0RjdGOkYoKiZGJkYoLUYqNigmSSV6ZXRhR0YnRi5GL0YxRjRGN0Y6RihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ki1GIzYmLUkjbWlHRiQ2JVEkYTMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZPNiVRJyYjOTU3O0YnL0ZTRjhGLy1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRmVvNiUtRk82JVEib0YnRlJGVUZbcEZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjJGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSIzRidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjVGJ0YvRmBwRmNwRi9GZXBGYHBGY3BGL0YvRmBwRmNwRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmJzLUYjNihGaW5GXG8tRmBvNiQtRiM2MEZdcUZncEZicUZncEZpcUZncEZgckZncEZnckZncC1GIzYoLUZPNiVRImRGJ0ZSRlVGXG8tRmBvNiQtRiM2JkZORmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi9GL0ZgcEZjcEYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGYXNGY3MtRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTY0O0YnRmpvRi9GW3BGZXBGZ3BGXXFGZ3BGYnFGZ3BGaXFGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GY3QtRiM2JkZORlctRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTUwO0YnRmpvRi9GW3BGZXBGZ3BGXXFGZ3BGYnFGZ3BGaXFGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0YvRmBwRmNwRi8=">LyIiISwqKiZJJGEzMUc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjRigmSSJvR0YnRi4mRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2IyIiJkYoRigtRio2KEYvRjFGNEY3RjotSSJkRyUqcHJvdGVjdGVkRzYjRiZGKC1GKjYoJkkkdGF1R0YnRi5GL0YxRjRGN0Y6ISIiKiZGJkYoLUYqNigmSSV6ZXRhR0YnRi5GL0YxRjRGN0Y6RihGRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L550" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L384" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[a31=0,a32=0,a33=0,a34=0,a35=0]: # Normalize p[+]. At most 7 syms; zeta[1],nu[1] remain.
rel2:=UpdateRel(%,1):
[seq(tau[i]=add(T||i||j*o[j],j=1..5),i=1..5)]:
rel2:=UpdateRel(%,2):</Text-field>
</Input>
</Group>
<Group labelreference="L553" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">7 symmetries (found: D.7, 1-parameter family, each member is self-dual)</Text-field></Title>
<Group labelreference="L900" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1],nu[1]],2); # Of B,C,D, only C5 remains
rel3:=UpdateRel(%,2):
eval(BCD,rel3);
Embedding(3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFQvSSNCMUc2IiIiIS9JI0IyR0YlRiYvSSNCM0dGJUYmL0kjQjRHRiVGJi9JI0I1R0YlRiYvSSNCNkdGJUYmL0kjQjdHRiVGJi9JI0I4R0YlRiYvSSNDMUdGJUYmL0kjQzJHRiVGJi9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzZHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kjQzlHRiVGJi9JI0QxR0YlRiYvSSNEMkdGJUYmL0kjRDNHRiVGJi9JI0Q0R0YlRiYvSSRUMTFHRiVGJi9JJFQxMkdGJUYmL0kkVDE0R0YlRiYvSSRUMTVHRiVGJi9JJFQyMUdGJUYmL0kkVDIyR0YlRiYvSSRUMjNHRiVGJi9JJFQyNUdGJUYmL0kkVDMyR0YlRiYvSSRUMzNHRiVGJi9JJFQzNEdGJUYmL0kkVDM1R0YlRiYvSSRUNDFHRiVGJi9JJFQ0M0dGJUYmL0kkVDQ0R0YlRiYvSSRUNDVHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkYTIxR0YlRiYvSSRhMjJHRiVGJi9JJGEyM0dGJUYmL0kkYTI0R0YlRiYvSSRhMjVHRiVGJi9JJGE0MUdGJUYmL0kkYTQyR0YlRiYvSSRhNDNHRiVGJi9JJGE0NEdGJUYmL0kkYTQ1R0YlRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzciIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjSSNDNUc2IkYjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYxNiVGMy1GLDYmLUZANiRRIjFGJ0Y6RkNGRkY6RkhGQ0ZGRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6Rj1GSEZLLUZANiRGSkY6RkNGRkY6RltwLUYsNigtRjE2JUZocC1GLDYmLUZANiRRIjNGJ0Y6RkNGRkY6RkhGS0ZbcUZDRkZGOkZbcC1GLDYoLUYxNiUtRjQ2JVEnJiM5NjQ7RidGN0Y6RmZvRkhGSy1GLDYmLUY0NiVRJFQxM0YnL0Y4Rl9wL0Y7USdpdGFsaWNGJy1GTDYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZPRlFGU0ZVRldGWUZlbkZgcC9GW29GYXAtRjE2JS1GNDYlUSJvRidGYnJGY3JGYXFGSEY6RkNGRkY6RltwLUYsNigtRjE2JUZqcUY9RkhGSy1GLDYmLUY0NiVRJFQyNEYnRmJyRmNyRmVyLUYxNiVGW3MtRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGQ0ZGRjpGW3AtRiw2KC1GMTYlRmpxRmFxRkhGSy1GLDYmLUY0NiVRJFQzMUYnRmJyRmNyRmVyLUYxNiVGW3NGZm9GSEY6RkNGRkY6RltwLUYsNigtRjE2JUZqcUZpc0ZIRkstRiw2Ji1GNDYlUSRUNDJGJ0ZickZjckZlci1GMTYlRltzRj1GSEY6RkNGRkY6RltwLUYsNigtRjE2JUZqcS1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGSy1GLDYmLUY0NiVRJFQ1NUYnRmJyRmNyRmVyLUYxNiVGW3NGaHVGSEY6RkNGRkY6RkNGRkY6RjovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyovJkklemV0YUc2IjYjIiIjLCQmRiU2IyIiIiEiIi8mSSNudUdGJkYnIiIhLyZGMDYjIiIkRjEvJkkkdGF1R0YmRisqJkkkVDEzR0YmRiwmSSJvR0YmRjRGLC8mRjhGJyomSSRUMjRHRiZGLCZGPDYjIiIlRiwvJkY4RjQqJkkkVDMxR0YmRiwmRjxGK0YsLyZGOEZCKiZJJFQ0MkdGJkYsJkY8RidGLC8mRjg2IyIiJiomSSRUNTVHRiZGLCZGPEZQRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1058" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(tau[1],3); # d(T13)=0 for homogeneous structures
GetRel(tau[2],3); # d(T24)=0 for homogeneous structures
GetRel(zeta[2],3);
GetRel(nu[2],3);
[T13 = C5-1/2, T31 = C5-1/2, T42 = -(C5-1/2)-1, T24 = -(C5-1/2)-1, T55=(C5-1/2)^2+C5]:
rel4:=UpdateRel(%,3):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNiQtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRUMTNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictSSNtbkdGJDYkUSIyRidGNi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNi1GMzYtUSgmbWludXM7RidGNkY5RjxGPkZARkJGREZGRkhGSy1GUzYlUSNDNUYnRlZGWS1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GUzYlUSRUNTVGJ0ZWRllGNkY2LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2RjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGXHAtRiM2KC1GLjYkLUklbXN1YkdGJDYlLUZTNiVRIm9GJ0ZWRlktRiM2Ji1GZm42JFEiM0YnRjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNi8lL3N1YnNjcmlwdHNoaWZ0R0Zbb0Y2LUYzNi1RJX4md35GJ0Y2RjlGPEY+RkBGQkZERkZGW3BGXXAtRi42JC1GY3A2JUZlcC1GIzYmLUZmbjYkUSI1RidGNkZdcUZgcUY2RmJxRjZGXXFGYHFGNkY2RmJvLUYjNihGYHBGZHEtRi42JC1GIzYoLUZTNiVRImRGJ0ZWRlktRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRltwRl1wLUYuNiQtRiM2JkZSRl1xRmBxRjZGNkZdcUZgcUY2RjZGXXFGYHFGNkY2">LCYqJiwoKiQpSSRUMTNHNiIiIiMiIiIhIiJJI0M1R0YoRitJJFQ1NUdGKEYqRiotSSMmd0dGKDYkJkkib0dGKDYjIiIkJkYyNiMiIiZGKkYqLUYvNiRGMS1JImRHJSpwcm90ZWN0ZWRHNiNGJ0Yq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNiQtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRUMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictSSNtbkdGJDYkUSIyRidGNi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GUzYlUSNDNUYnRlZGWUZcby1GUzYlUSRUNTVGJ0ZWRllGNkY2LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2RjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGaW8tRiM2KC1GLjYkLUklbXN1YkdGJDYlLUZTNiVRIm9GJ0ZWRlktRiM2Ji1GZm42JFEiNEYnRjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNi8lL3N1YnNjcmlwdHNoaWZ0R0Zbb0Y2LUYzNi1RJX4md35GJ0Y2RjlGPEY+RkBGQkZERkZGaG9Gam8tRi42JC1GYHA2JUZicC1GIzYmLUZmbjYkUSI1RidGNkZqcEZdcUY2Rl9xRjZGanBGXXFGNkY2RlxvLUYjNihGXXBGYXEtRi42JC1GIzYoLUZTNiVRImRGJ0ZWRlktRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRmhvRmpvLUYuNiQtRiM2JkZSRmpwRl1xRjZGNkZqcEZdcUY2RjZGanBGXXFGNkY2">LCYqJiwoKiQpSSRUMjRHNiIiIiMiIiIhIiJJI0M1R0YoRipJJFQ1NUdGKEYqRiotSSMmd0dGKDYkJkkib0dGKDYjIiIlJkYyNiMiIiZGKkYqLUYvNiRGMS1JImRHJSpwcm90ZWN0ZWRHNiNGJ0Yq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRJFQxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRUMzFGJ0Y2RjlGQEZALUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVGZ24tRiM2KC1GLjYkLUklbXN1YkdGJDYlLUYzNiVRIm9GJ0Y2RjktRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZALUY9Ni1RJX4md35GJ0ZARkJGRUZHRklGS0ZNRk9GZm5GaG4tRi42JC1GXm82JUZgby1GIzYmLUZmbzYkUSIzRidGQEZpb0ZccEZARl5wRkBGaW9GXHBGQEZALUY9Ni1RIitGJ0ZARkJGRUZHRklGS0ZNRk9GUUZULUYjNiYtRi42JC1GIzYmLUYzNiVRJFQyNEYnRjZGOUY8LUYzNiVRJFQ0MkYnRjZGOUZARkBGWS1GIzYoLUYuNiQtRl5vNiVGYG8tRiM2Ji1GZm82JFEiMkYnRkBGaW9GXHBGQEZecEZARmFwLUYuNiQtRl5vNiVGYG8tRiM2Ji1GZm82JFEiNEYnRkBGaW9GXHBGQEZecEZARmlvRlxwRkBGQEZA">LCYqJiwmSSRUMTNHNiIiIiJJJFQzMUdGJiEiIkYnLUkjJndHRiY2JCZJIm9HRiY2I0YnJkYuNiMiIiRGJ0YnKiYsJkkkVDI0R0YmRidJJFQ0MkdGJkYpRictRis2JCZGLjYjIiIjJkYuNiMiIiVGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNiVRJFQyNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUSgmbWludXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GTDYlUSRUMzFGJ0ZPRlJGVC1JI21uR0YkNiRRIjFGJ0Y0RjRGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlxvLUYjNigtRiw2JC1JJW1zdWJHRiQ2JS1GTDYlUSJvRidGT0ZSLUYjNiZGWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GMTYtUSV+Jnd+RidGNEY3RjpGPEY+RkBGQkZERltvRl1vLUYsNiQtRmNvNiVGZW8tRiM2Ji1GZW42JFEiNEYnRjRGam9GXXBGNEZfcEY0RmpvRl1wRjRGNA==">KiYsKEkkVDI0RzYiISIiSSRUMzFHRiVGJiIiIkYmRigtSSMmd0dGJTYkJkkib0dGJTYjRigmRi02IyIiJUYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L901" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(4):
rel5:=UpdateRel(%,4):
seq(eval(beta||i,rel5),i=1..8);
seq(eval(gamma||i,rel5),i=1..9);
seq(factor(eval(delta||i,rel5)),i=1..4);
Simf(eval(beta7-tau[4],rel5));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1JI21pR0YkNiVRI0M1RicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUYzNi1RKCZtaW51cztGJ0YvRjZGVkY8Rj5GQEZCRkRGV0ZZLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRmRvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxwLyUpYmV2ZWxsZWRHRjhGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVkY8Rj5GQEZCRkRGRi9GSkZILUklbXN1YkdGJDYlLUZlbjYlUSJvRidGaG5Gam4tRiM2Ji1GLDYkUSI0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GL0YyLUYjNiYtRk82JC1GIzYmRlpGXG9GX29GL0YvRmFwLUZmcDYlRmhwLUYjNiYtRiw2JFEiM0YnRi9GYHFGY3FGL0ZlcUYvRjJGK0YyRitGMi1GIzYmLUZPNiQtRiM2J0ZTRlotRjM2LVEiK0YnRi9GNkZWRjxGPkZARkJGREZXRllGX29GL0YvRmFwLUZmcDYlRmhwLUYjNiZGYm9GYHFGY3FGL0ZlcUYvRjItRiM2JkZORmFwLUZmcDYlRmhwLUYjNiZGZW9GYHFGY3FGL0ZlcUYvRjJGK0ZgcUZjcUYv">NioiIiEqJiwmSSNDNUc2IiEiIiMiIiIiIiNGKEYqJkkib0dGJzYjIiIlRioqJiwmRiZGKkYpRihGKiZGLTYjIiIkRipGI0YjKiYsJkYmRihGKUYqRiomRi02I0YqRioqJkYlRiomRi02I0YrRipGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NisiIiFGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1GIzYoLUkjbWlHRiQ2JVEjQzVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0ZXLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjJGJ0YxRlNGSkYxLUYuNi1RIitGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUZbbzYkUSIxRidGMUYxRjFGUy1JJW1zdWJHRiQ2JS1GSzYlUSJvRidGTkZRLUYjNiYtRltvNiRRIjRGJ0YxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YxRl9wRmJwRjEtRi42LVEiLEYnRjFGNC9GOEZQRjlGO0Y9Rj9GQUZWL0ZHUSwwLjMzMzMzMzNlbUYnLUYjNihGSkZTLUZaNiQtRiM2JkZobi1GLjYtUSgmbWludXM7RidGMUY0RjdGOUY7Rj1GP0ZBRkNGRkZhb0YxRjFGUy1GZW82JUZnby1GIzYmLUZbbzYkUSIzRidGMUZfcEZicEYxRmRwRjFGZ3AtRiM2J0YtLUYjNihGSkZTRl9xRlMtRmVvNiVGZ28tRiM2JkZhb0ZfcEZicEYxRmRwRjFGX3BGYnBGMUZncC1GIzYnRi0tRiM2KEZKRlNGWUZTLUZlbzYlRmdvLUYjNiZGam5GX3BGYnBGMUZkcEYxRl9wRmJwRjFGX3BGYnBGMQ==">NiYsJCooSSNDNUc2IiIiIiwmKiYiIiNGJ0YlRidGJ0YnRidGJyZJIm9HRiY2IyIiJUYnISIiKihGJUYnLCZGKUYnRidGL0YnJkYsNiMiIiRGJywkKihGJUYnRjFGJyZGLDYjRidGJ0YvLCQqKEYlRidGKEYnJkYsNiNGKkYnRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1061" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TestModel(5);
Embedding(5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYxNiVGMy1GLDYmLUZANiRRIjFGJ0Y6RkNGRkY6RkhGQ0ZGRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6Rj1GSEZLLUZANiRGSkY6RkNGRkY6RltwLUYsNigtRjE2JUZocC1GLDYmLUZANiRRIjNGJ0Y6RkNGRkY6RkhGS0ZbcUZDRkZGOkZbcC1GLDYoLUYxNiUtRjQ2JVEnJiM5NjQ7RidGN0Y6RmZvRkhGSy1GLDYmLUYjNiQtRiw2Ji1GNDYlUSNDNUYnL0Y4Rl9wL0Y7USdpdGFsaWNGJy1GTDYtUSgmbWludXM7RidGOkZPRlFGU0ZVRldGWUZlbkZhb0Zjby1JJm1mcmFjR0YkNihGaG9GPy8lLmxpbmV0aGlja25lc3NHRmpvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNzLyUpYmV2ZWxsZWRHRjlGOkY6LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuRmBwL0Zbb0ZhcC1GMTYlLUY0NiVRIm9GJ0ZmckZnckZhcUZIRjpGQ0ZGRjpGW3AtRiw2KC1GMTYlRmpxRj1GSEZLLUYsNiYtRiM2JC1GLDYnRl5vRmNyRmlyRlxzRjpGOkZocy1GMTYlRl50LUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEY6RkNGRkY6RltwLUYsNigtRjE2JUZqcUZhcUZIRkstRiw2JkZfckZocy1GMTYlRl50RmZvRkhGOkZDRkZGOkZbcC1GLDYoLUYxNiVGanFGXXVGSEZLLUYsNiZGZ3RGaHMtRjE2JUZedEY9RkhGOkZDRkZGOkZbcC1GLDYoLUYxNiVGanEtRiw2Ji1GQDYkUSI1RidGOkZDRkZGOkZIRkstRiw2Ji1GIzYkLUYsNiYtRiw2JC1JJW1zdXBHRiQ2JUZfckY/LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkY6LUZMNi1RIitGJ0Y6Rk9GUUZTRlVGV0ZZRmVuRmFvRmNvRmNyRjpGOkZocy1GMTYlRl50RmZ2RkhGOkZDRkZGOkZDRkZGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyovJkklemV0YUc2IjYjIiIjLCQmRiU2IyIiIiEiIi8mSSNudUdGJkYnIiIhLyZGMDYjIiIkRjEvJkkkdGF1R0YmRisqJiwmSSNDNUdGJkYsI0YsRihGLUYsJkkib0dGJkY0RiwvJkY4RicqJiwmRjtGLUY8Ri1GLCZGPjYjIiIlRiwvJkY4RjQqJkY6RiwmRj5GK0YsLyZGOEZEKiZGQkYsJkY+RidGLC8mRjg2IyIiJiomLCYqJClGOkYoRixGLEY7RixGLCZGPkZQRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L907" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: D.7
BaseStrEqns(5); 
'd(zeta[1])'=extD(zeta[1],5);
'd(nu[1])'=extD(nu[1],5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2Ji1GUjYkLUYjNidGXHAtRi42JVEjQzVGJ0YxRjRGYXEtSSZtZnJhY0dGJDYoRmhuLUZpbjYkUSIyRidGOy8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdyLyUpYmV2ZWxsZWRHRj9GO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNihGX3FGXHEtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0ZhcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZbcUY7RmZuRmFvRjtGXHFGX3FGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsKC1JIyZ3R0YpNiQmSSNudUdGKUYqRichIiIqJiwmSSNDNUdGKUYyI0YrIiIjRitGKy1GLjYkRicmRig2IyIiJkYrRistRi42JCZJJXpldGFHRilGKkYnRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNiYtRlI2JC1GIzYmLUYuNiVRI0M1RidGMUY0RmBxLUkmbWZyYWNHRiQ2KEZocEZobi8lLmxpbmV0aGlja25lc3NHRmpwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRj9GO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNihGXnFGW3EtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0ZgcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZlcEY7RmZwRmFvRjtGW3FGXnFGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKC1JIyZ3R0YpNiQmSSNudUdGKTYjIiIiRidGMyomLCZJI0M1R0YpRjMjRjNGK0YzRjMtRi42JEYnJkYoNiMiIiZGM0YzLUYuNiQmSSV6ZXRhR0YpRjJGJ0Yz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNiYtRlI2JC1GIzYmLUYuNiVRI0M1RidGMUY0LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaXAtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0ZgcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y/RjtGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiRGVkY7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZocEZqcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2JkZecUZcb0Zfb0Y7RmFvRjtGZHJGYnJGXG9GX29GO0ZlcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZcdEY7Rl10RmFvRjtGZHJGYnJGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKComLCZJI0M1R0YpIiIiI0YwIiIjISIiRjAtSSMmd0dGKTYkRicmRig2IyIiJkYwRjAtRjU2JCZJI251R0YpNiNGMEYnRjAtRjU2JCZJJXpldGFHRilGPkYnRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNiYtRlI2JC1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZmcC1GLjYlUSNDNUYnRjFGNC1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmVwRmdwLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjstRmluNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGY3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGP0Y7RjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RltxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmRmFxRlxvRl9vRjtGYW9GO0ZnckZlckZcb0Zfb0Y7RltxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnRlx0RjtGXXRGYW9GO0ZnckZlckZcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKComLCZJI0M1R0YpISIiIyIiIiIiI0YwRjItSSMmd0dGKTYkRicmRig2IyIiJkYyRjItRjU2JCZJI251R0YpNiNGMkYnRjAtRjU2JCZJJXpldGFHRilGPkYnRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiYtRiM2Ji1GUjYkLUYjNiYtRiM2Ji1Gam42JFEiMkYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRi42JVEjQzVGJ0YxRjRGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmJxRmluRjtGO0ZocC1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmpxLUYjNiYtRmpuNiRRIjNGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZhcUZjcS1GIzYmLUZSNiQtRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGYXFGY3FGY3BGXnFGaW5GO0Y7RmhwLUYjNigtRlI2JC1GVzYlRmpxLUYjNiZGZXBGXW9GYG9GO0Zib0Y7Rl1yLUZSNiQtRlc2JUZqcS1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7RjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIsJiomLCYqJiIiI0YrSSNDNUdGKUYrRitGKyEiIkYrLUkjJndHRik2JCZJIm9HRilGKiZGNzYjIiIkRitGKyomLCZGL0YyRitGMkYrLUY0NiQmRjc2I0YwJkY3NiMiIiVGK0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiYtRiM2Ji1GUjYkLUYjNictRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmdwLUYuNiVRI0M1RidGMUY0LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGZnBGaHAtSSZtZnJhY0dGJDYoLUZqbjYkUSIzRidGOy1Gam42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y/RjtGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmpyLUYjNiZGYnFGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0ZccS1GIzYmLUZSNiQtRiM2J0ZjcEZpcC1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmZwRmhwRl9xRjtGO0Zhci1GIzYoLUZSNiQtRlc2JUZqci1GIzYmRmVxRl1vRmBvRjtGYm9GO0Zdcy1GUjYkLUZXNiVGanItRiM2Ji1Gam42JFEiNEYnRjtGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Y7Rl1vRmBvRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCYqJiwmSSNDNUdGKSEiIiMiIiQiIiNGK0YrLUkjJndHRik2JCZJIm9HRilGKiZGODYjRjJGK0YrKiYsJkYvRjBGMUYwRistRjU2JCZGODYjRjMmRjg2IyIiJUYrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L906" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Using duality and the transformation induced by (x,y)-&gt;(y,-x), we can assume
# one of three cases:</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B1 nonzero (found: D.6-1, unique model, self-dual)</Text-field></Title>
<Group labelreference="L912" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(B1)'=VertChange(B1,2);
[zeta[1]=-3*nu[1]+add(Z1||j*o[j],j=1..5)]:
rel3:=UpdateRel(%,2): # At most 6 syms; nu[1] remains; B1 is a NONZERO constant. Set it later.</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCMUYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkjbW5HRiQ2JFEiM0YnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0ZdcC1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTU3O0YnRjFGNC1GIzYmLUZqbzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmpwNiUtRi42JVEib0YnRlZGWEZfcUZkcUZncS1GanA2JUZfci1GIzYmLUZqbzYkUSIyRidGNEZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2JkZpb0ZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2Ji1Gam82JFEiNEYnRjRGWkZnbkY0RmRxRmdxLUZqcDYlRl9yLUYjNiYtRmpvNiRRIjVGJ0Y0RlpGZ25GNEZkcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNiZGU0ZdcC1GIzYoRmJwRjctRk82JC1GIzYwLUZqcDYlLUYuNiVRJyYjOTUwO0YnRjFGNEZfcUZkcUZncUZdckZncUZickZncUZpckZncUZdc0ZncUZkc0ZaRmduRjRGNEZaRmduRjRGNEY0RlpGZ25GNA==">Ly1JJmRlbHRhRzYiNiNJI0IxR0YlLCYqKCIiJCIiIkYnRistSSMmd0dGJTYoJkkjbnVHRiU2I0YrJkkib0dGJUYxJkYzNiMiIiMmRjM2I0YqJkYzNiMiIiUmRjM2IyIiJkYrISIiKiZGJ0YrLUYtNigmSSV6ZXRhR0YlRjFGMkY0RjdGOUY8RitGPw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L917" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([nu[1]],3);
rel4:=UpdateRel(%,3):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFQvSSNCMkc2IiIiIS9JI0IzR0YlRiYvSSNCNEdGJUYmL0kjQjVHRiVGJi9JI0I2R0YlRiYvSSNCN0dGJUYmL0kjQzFHRiVGJi9JI0MyR0YlRiYvSSNDM0dGJUYmL0kjQzRHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSNENEdGJUYmL0kkVDExR0YlRiYvSSRUMTJHRiVGJi9JJFQxNEdGJUYmL0kkVDE1R0YlRiYvSSRUMjFHRiVGJi9JJFQyMkdGJUYmL0kkVDIzR0YlRiYvSSRUMjVHRiVGJi9JJFQzMkdGJUYmL0kkVDMzR0YlRiYvSSRUMzRHRiVGJi9JJFQzNUdGJUYmL0kkVDQxR0YlRiYvSSRUNDNHRiVGJi9JJFQ0NEdGJUYmL0kkVDQ1R0YlRiYvSSRUNTFHRiVGJi9JJFQ1MkdGJUYmL0kkVDUzR0YlRiYvSSRUNTRHRiVGJi9JJFoxMUdGJUYmL0kkWjEyR0YlRiYvSSRaMTNHRiVGJi9JJFoxNEdGJUYmL0kkYTIxR0YlRiYvSSRhMjNHRiVGJi9JJGEyNEdGJUYmL0kkYTI1R0YlRiYvSSRhNDFHRiVGJi9JJGE0MkdGJUYmL0kkYTQzR0YlRiYvSSRhNDVHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1176" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(zeta[1]+zeta[2],4);
0 = GetRel(zeta[1],4) &amp;w o[5] &amp;w o[4];
0 = eval(GetRel(tau[1],4)); # d(T13)=0 for homogeneous structures
sd2(nu[2],4) &amp;w o[5];
sd2(nu[3],4) &amp;w o[5];
[T31=T13,T42=T24,Z15=3-T13,T55=C5+T13^2,a22=-2*B1,a44=-2*B8]:
rel5:=UpdateRel(%,4):
Embedding(5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMTNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GVDYlUSRUMzFGJ0ZXRlpGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGY28tRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZUNiVRIm9GJ0ZXRlotRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmJvRmRvLUZPNiQtRmpvNiVGXHAtRiM2Ji1GLDYkUSIzRidGL0ZkcEZncEYvRmlwRi9GZHBGZ3BGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGaW5GW28tRiM2Ji1GTzYkLUYjNiYtRlQ2JVEkVDI0RidGV0ZaRmZuLUZUNiVRJFQ0MkYnRldGWkYvRi9GX28tRiM2KC1GTzYkLUZqbzYlRlxwLUYjNiYtRiw2JFEiMkYnRi9GZHBGZ3BGL0ZpcEYvRltxLUZPNiQtRmpvNiVGXHAtRiM2Ji1GLDYkUSI0RidGL0ZkcEZncEYvRmlwRi9GZHBGZ3BGL0YvRi9GZHBGZ3BGLw==">LyIiISwmKiYsJkkkVDEzRzYiIiIiSSRUMzFHRighIiJGKS1JIyZ3R0YoNiQmSSJvR0YoNiNGKSZGMDYjIiIkRilGKSomLCZJJFQyNEdGKEYpSSRUNDJHRihGK0YpLUYtNiQmRjA2IyIiIyZGMDYjIiIlRilGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNilGTC1JI21pR0YkNiVRJFQzMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GLDYkUSIzRidGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GWjYlUSRaMTVGJ0ZnbkZqbkYvRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZccC1GIzYoLUZaNiVRIyZ3RidGZ25Gam4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRltwRl1wLUZVNiQtRiM2LC1JJW1zdWJHRiQ2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZpbkY7Rj1GP0ZBRkNGW3AvRklRLDAuMzMzMzMzM2VtRictRltxNiVGXXEtRiM2JkZfb0ZlcUZocUYvRmpxRlxyLUZbcTYlRl1xLUYjNiYtRiw2JFEiNEYnRi9GZXFGaHFGL0ZqcUZcci1GW3E2JUZdcS1GIzYmLUYsNiRRIjVGJ0YvRmVxRmhxRi9GanFGZXFGaHFGL0YvRmVxRmhxRi9GL0ZlcUZocUYvRmVxRmhxRi8=">LyIiISwkKiYsKEkkVDMxRzYiISIiIiIkIiIiSSRaMTVHRihGKUYrLUkjJndHRig2JiZJIm9HRig2I0YrJkYxNiNGKiZGMTYjIiIlJkYxNiMiIiZGK0Yp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJFQxM0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRi5GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlZGWC1GaW42JVEjQzVGJ0Zcb0Zfby1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRlZGWC1GaW42JVEkVDU1RidGXG9GX29GL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZnAtRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZpbjYlUSJvRidGXG9GX28tRiM2Ji1GLDYkUSIzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmVwRmdwLUZPNiQtRl1xNiVGX3EtRiM2Ji1GLDYkUSI1RidGL0ZncUZqcUYvRlxyRi9GZ3FGanFGL0YvRlxwLUYjNihGanBGXnItRk82JC1GIzYoLUZpbjYlUSJkRidGXG9GX28tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmVwRmdwLUZPNiQtRiM2JkZobkZncUZqcUYvRi9GZ3FGanFGL0YvRmdxRmpxRi9GL0ZncUZqcUYv">LyIiISwmKiYsKCokKUkkVDEzRzYiIiIjIiIiISIiSSNDNUdGKkYtSSRUNTVHRipGLEYsLUkjJndHRio2JCZJIm9HRio2IyIiJCZGNDYjIiImRixGLC1GMTYkRjMtSSJkRyUqcHJvdGVjdGVkRzYjRilGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRhMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIrRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlEtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGaG4tRjE2JVEjQjFGJ0Y0RjdGPkY+Rj5GWi1GIzYoLUYxNiVRIyZ3RidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTUZnbkZpbi1GLDYkLUYjNiwtSSVtc3ViR0YkNiUtRjE2JVEib0YnRjRGNy1GIzYmLUZXNiRRIjFGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRmduL0ZTUSwwLjMzMzMzMzNlbUYnLUZqbzYlRlxwLUYjNiZGVkZkcEZncEY+RmlwRlxxLUZqbzYlRlxwLUYjNiYtRlc2JFEiM0YnRj5GZHBGZ3BGPkZpcEZccS1Gam82JUZccC1GIzYmLUZXNiRRIjVGJ0Y+RmRwRmdwRj5GaXBGZHBGZ3BGPkY+RmRwRmdwRj5GPg==">KiYsJkkkYTIyRzYiIiIiKiYiIiNGJkkjQjFHRiVGJkYmRiYtSSMmd0dGJTYmJkkib0dGJTYjRiYmRi42I0YoJkYuNiMiIiQmRi42IyIiJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRhNDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIrRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlEtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGaG4tRjE2JVEjQjhGJ0Y0RjdGPkY+Rj5GWi1GIzYoLUYxNiVRIyZ3RidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTUZnbkZpbi1GLDYkLUYjNiwtSSVtc3ViR0YkNiUtRjE2JVEib0YnRjRGNy1GIzYmLUZXNiRRIjFGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRmduL0ZTUSwwLjMzMzMzMzNlbUYnLUZqbzYlRlxwLUYjNiYtRlc2JFEiM0YnRj5GZHBGZ3BGPkZpcEZccS1Gam82JUZccC1GIzYmLUZXNiRRIjRGJ0Y+RmRwRmdwRj5GaXBGXHEtRmpvNiVGXHAtRiM2Ji1GVzYkUSI1RidGPkZkcEZncEY+RmlwRmRwRmdwRj5GPkZkcEZncEY+Rj4=">KiYsJkkkYTQ0RzYiIiIiKiYiIiNGJkkjQjhHRiVGJkYmRiYtSSMmd0dGJTYmJkkib0dGJTYjRiYmRi42IyIiJCZGLjYjIiIlJkYuNiMiIiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRiw2Ji1GIzYkLUYsNiYtRkA2JFEiM0YnRjotRkw2LVEoJm1pbnVzO0YnRjpGT0ZRRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZbcC1GNDYlUSRUMTNGJy9GOFEldHJ1ZUYnL0Y7USdpdGFsaWNGJ0Y6RjotRkw2LVExJkludmlzaWJsZVRpbWVzO0YnRjpGT0ZRRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb0ZocC1GMTYlLUY0NiVRIm9GJ0ZgcEZicC1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGOkZnby1GLDYmRmRvRmRwLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6Rj1GSEY6RjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUkZhcEZTRlVGV0ZZRmVuRmdwL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVGMy1GLDYmLUZANiRRIjJGJ0Y6RkNGRkY6RkhGSy1GLDYnLUZMNi1RKiZ1bWludXMwO0YnRjpGT0ZRRlNGVUZXRllGZW5Gam9GXHBGXm8tRkw2LVEiK0YnRjpGT0ZRRlNGVUZXRllGZW5Gam9GXHBGZHFGOkZDRkZGOkZbci1GLDYoLUYxNiVGaHFGZXJGSEZLLUYsNidGXHMtRiw2KC1JJm1mcmFjR0YkNihGZ3JGZG8vJS5saW5ldGhpY2tuZXNzR0ZCLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmF0LyUpYmV2ZWxsZWRHRjlGZHAtRiw2Ji1GNDYlUSNCMUYnRmBwRmJwRmRwLUYxNiVGXHFGZXJGSEY6RkNGRkY6RkNGRkY6RkNGRkY6RltyLUYsNigtRjE2JUZocS1GLDYmRmRvRkNGRkY6RkhGSy1GLDYnRlxzLUYsNihGanNGZHAtRiw2Ji1GNDYlUSNCOEYnRmBwRmJwRmRwLUYxNiVGXHEtRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGW3ItRiw2KC1GMTYlLUY0NiVRJyYjOTY0O0YnRjdGOkY9RkhGSy1GLDYmRl1wRmRwLUYxNiVGXHFGYXVGSEY6RkNGRkY6RltyLUYsNigtRjE2JUZndkZlckZIRkstRiw2Ji1GNDYlUSRUMjRGJ0ZgcEZicEZkcEZcdkY6RkNGRkY6RltyLUYsNigtRjE2JUZndkZhdUZIRkstRiw2JkZdcEZkcC1GMTYlRlxxRj1GSEY6RkNGRkY6RltyLUYsNigtRjE2JUZndkZedkZIRkstRiw2JkZkd0ZkcEZbdUY6RkNGRkY6RltyLUYsNigtRjE2JUZndkZfcUZIRkstRiw2Ji1GIzYkLUYsNiYtRiw2JC1JJW1zdXBHRiQ2JUZdcEZnci8lMXN1cGVyc2NyaXB0c2hpZnRHRkpGOkZfcy1GNDYlUSNDNUYnRmBwRmJwRjpGOkZkcEZqcEY6RkNGRkY6RkNGRkY6RjovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NysvJkklemV0YUc2IjYjIiIiLCYqJiwmIiIkRihJJFQxM0dGJiEiIkYoJkkib0dGJjYjIiImRihGKComRixGKCZJI251R0YmRidGKEYuLyZGJTYjIiIjLCZGKkYuRjNGKC8mRjVGOCwkKigjRjlGLEYoSSNCMUdGJkYoJkYwRjhGKEYuLyZGNTYjRiwsJCooRj9GKEkjQjhHRiZGKCZGMDYjIiIlRihGLi8mSSR0YXVHRiZGJyomRi1GKCZGMEZERigvJkZNRjgqJkkkVDI0R0YmRihGSEYoLyZGTUZEKiZGLUYoJkYwRidGKC8mRk1GSSomRlNGKEZBRigvJkZNRjEqJiwmKiQpRi1GOUYoRihJI0M1R0YmRihGKEYvRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1041" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(nu[2],5) &amp;w o[2] &amp;w o[3] &amp;w o[5];
GetRel(zeta[1],5) &amp;w o[5];
map(factor,GetRel(tau[2],5)) &amp;w o[4];
GetRel(tau[4],5); # d(T24)=0 for homogeneous structures
[T24=-1/4,T13=5/4,C5=-3/4,B8=-9/2/B1]:
rel6:=UpdateRel(%,5):
# check
GetRel(nu[2],6) &amp;w o[2] &amp;w o[3] &amp;w o[5],
GetRel(zeta[1],6) &amp;w o[5],
map(factor,GetRel(tau[2],6)) &amp;w o[4],
GetRel(tau[4],6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNistSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNiVRJFQyNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUSgmbWludXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GTDYlUSRUMTNGJ0ZPRlJGVC1JI21uR0YkNiRRIjFGJ0Y0RlQtRiM2KC1JJm1mcmFjR0YkNigtRmVuNiRRIjRGJ0Y0LUZlbjYkUSI5RidGNC8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRjktRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZgcC1GIzYmLUZMNiVRI0IxRidGT0ZSRlxwLUZMNiVRI0I4RidGT0ZSRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0RjRGXHAtRiM2KC1GTDYlUSMmd0YnRk9GUi1GMTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjdGOkY8Rj5GQEZCRkRGX3BGYXAtRiw2JC1GIzYuLUklbXN1YkdGJDYlLUZMNiVRIm9GJ0ZPRlItRiM2JkZaRmpwRl1xRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GMTYtUSIsRidGNEY3L0Y7RlFGPEY+RkBGQkZERl9wL0ZKUSwwLjMzMzMzMzNlbUYnLUZccjYlRl5yLUYjNiYtRmVuNiRRIjJGJ0Y0RmpwRl1xRjRGY3JGZnItRlxyNiVGXnItRiM2Ji1GZW42JFEiM0YnRjRGanBGXXFGNEZjckZmci1GXHI2JUZeci1GIzYmRl1vRmpwRl1xRjRGY3JGZnItRlxyNiVGXnItRiM2Ji1GZW42JFEiNUYnRjRGanBGXXFGNEZjckZqcEZdcUY0RjRGanBGXXFGNEY0">KiYsKkkkVDI0RzYiISIiSSRUMTNHRiVGJiIiIkYmKigjIiIlIiIqRihJI0IxR0YlRihJI0I4R0YlRihGJkYoLUkjJndHRiU2JyZJIm9HRiU2I0YoJkYzNiMiIiMmRjM2IyIiJCZGMzYjRismRjM2IyIiJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2Ji1JI21uR0YkNiRRIjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEkVDI0RicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnRjYtRjo2LVEoJm1pbnVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZobi1GIzYoLUkmbWZyYWNHRiQ2KC1GMzYkUSI0RidGNi1GMzYkUSIzRidGNi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGP0Y5LUYjNiYtRlI2JVEjQjFGJ0ZVRlhGOS1GUjYlUSNCOEYnRlVGWEY2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjZGWi1GMzYkUSI2RidGNi1GOjYtUSIrRidGNkY9RkBGQkZERkZGSEZKRmduRmluLUZSNiVRJFQxM0YnRlVGWEY2RjZGOS1GIzYoLUZSNiVRIyZ3RidGVUZYLUY6Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjZGPUZARkJGREZGRkhGSkZMRk8tRiw2JC1GIzYqLUklbXN1YkdGJDYlLUZSNiVRIm9GJ0ZVRlgtRiM2Ji1GMzYkUSIyRidGNkZncEZqcEY2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjo2LVEiLEYnRjZGPS9GQUZXRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZicjYlRmRyLUYjNiZGX29GZ3BGanBGNkZcc0Zfcy1GYnI2JUZkci1GIzYmRjJGZ3BGanBGNkZcc0ZncEZqcEY2RjZGZ3BGanBGNkY2">KiYsKiomIiImIiIiSSRUMjRHNiJGJkYmKigjIiIlIiIkRiZJI0IxR0YoRiZJI0I4R0YoRiYhIiIiIidGL0kkVDEzR0YoRiZGJi1JIyZ3R0YoNiUmSSJvR0YoNiMiIiMmRjY2I0YrJkY2NiNGJUYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2KC1JI21pR0YkNiVRI0IxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRmVuLUkobWZlbmNlZEdGJDYkLUYjNilGKy1GIzYmLUZMNiRRIjJGJ0YvRmVuLUZebzYlUSRUMjRGJ0Zhb0Zkb0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGXXBGZW4tRl5vNiVRJFQxM0YnRmFvRmRvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGT0YvRi9GZW4tRiM2KC1GXm82JVEjJndGJ0Zhb0Zkby1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tRmdvNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GXm82JVEib0YnRmFvRmRvLUYjNiZGXXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGY29GN0Y5RjtGPUY/RmhuL0ZFUSwwLjMzMzMzMzNlbUYnLUZbcjYlRl1yLUYjNiZGT0ZickZlckYvRmdyRmpyLUZbcjYlRl1yLUYjNiYtRkw2JFEiNEYnRi9GYnJGZXJGL0ZnckZickZlckYvRi9GYnJGZXJGL0YvRmJyRmVyRi9GYnJGZXJGLw==">LCQqKiMiIiIiIiRGJUkjQjFHNiJGJSwoKiYiIiNGJUkkVDI0R0YoRiUhIiIqJkYrRiVJJFQxM0dGKEYlRiVGJkYtRiUtSSMmd0dGKDYlJkkib0dGKDYjRismRjQ2I0YmJkY0NiMiIiVGJUYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRjg2JFEiM0YnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkYvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOy8lJmZlbmNlR0ZLLyUqc2VwYXJhdG9yR0ZLLyUpc3RyZXRjaHlHRksvJSpzeW1tZXRyaWNHRksvJShsYXJnZW9wR0ZLLyUubW92YWJsZWxpbWl0c0dGSy8lJ2FjY2VudEdGSy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmpuLUYjNiYtSSNtaUdGJDYlUSRUMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GPFEnaXRhbGljRidGTC1GYG82JVEjQjhGJ0Zjb0Zmb0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZLRjstRk02LVEoJm1pbnVzO0YnRjtGUEZSRlRGVkZYRlpGZm4vRmluUSwwLjIyMjIyMjJlbUYnL0Zcb0ZkcC1GIzYoRjRGTC1GIzYmRmhvRkwtRmBvNiVRJFQxM0YnRmNvRmZvRjtGW3BGXnBGOy1GTTYtUSIrRidGO0ZQRlJGVEZWRlhGWkZmbkZjcEZlcEZob0Y7RjtGTC1GIzYoLUYuNiQtSSVtc3ViR0YkNiUtRmBvNiVRIm9GJ0Zjb0Zmby1GIzYmLUY4NiRGQ0Y7RltwRl5wRjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUZNNi1RJX4md35GJ0Y7RlBGUkZURlZGWEZaRmZuRmhuRltvLUYuNiQtRmVxNiVGZ3EtRiM2Ji1GODYkUSI0RidGO0ZbcEZecEY7Rl5yRjtGW3BGXnBGO0Y7Rl1xLUYjNiYtRi42JC1GIzYpLUZNNi1RKiZ1bWludXMwO0YnRjtGUEZSRlRGVkZYRlpGZm5GY3BGZXAtRiM2JC1JJW1zdXBHRiQ2JUZqcEY3LyUxc3VwZXJzY3JpcHRzaGlmdEdGYHJGO0ZdcS1GIzYkLUZpczYlRl9vRjdGW3RGO0ZgcC1GIzYmRjdGTC1GYG82JVEjQzVGJ0Zjb0Zmb0Y7RjtGO0ZMLUYjNigtRi42JC1GZXE2JUZncS1GIzYmRjdGW3BGXnBGO0ZeckY7RmFyLUYuNiQtRmVxNiVGZ3EtRiM2Ji1GODYkUSI1RidGO0ZbcEZecEY7Rl5yRjtGW3BGXnBGO0Y7Rl1xLUYjNihGaHRGYXItRi42JC1GIzYoLUZgbzYlUSJkRidGY29GZm8tRk02LVEwJkFwcGx5RnVuY3Rpb247RidGO0ZQRlJGVEZWRlhGWkZmbkZobkZbby1GLjYkLUYjNiZGX29GW3BGXnBGO0Y7RltwRl5wRjtGO0ZbcEZecEY7Rjs=">LCgqJiwoKigjIiIjIiIkIiIiSSRUMjRHNiJGKUkjQjhHRitGKUYpKihGJkYpRixGKUkkVDEzR0YrRikhIiJGLEYpRiktSSMmd0dGKzYkJkkib0dGKzYjRikmRjQ2IyIiJUYpRikqJiwoKiQpRi5GJ0YpRi8qJClGKkYnRilGKSomRidGKUkjQzVHRitGKUYvRiktRjE2JCZGNDYjRicmRjQ2IyIiJkYpRiktRjE2JEZDLUkiZEclKnByb3RlY3RlZEc2I0YqRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L918" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(6):
rel7:=UpdateRel(%,6):
[B1=3/sqrt(2)]:
rel7:=UpdateRel(%,7):</Text-field>
</Input>
</Group>
<Group labelreference="L925" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TestModel(7);
Embedding(7);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIiLCYqJiMiIigiIiVGKCZJIm9HRiY2IyIiJkYoRigqJiIiJEYoJkkjbnVHRiZGJ0YoISIiLyZGJTYjIiIjLCZGKkY2RjJGKC8mRjVGOSwkKiYpRjojRihGOkYoJkYvRjlGKEY2LyZGNTYjRjMqJkZARigmRi82I0YtRigvJkkkdGF1R0YmRicsJComI0YxRi1GKCZGL0ZFRihGKC8mRktGOSwkKiYjRihGLUYoRkdGKEY2LyZGS0ZFLCQqJkZORigmRi9GJ0YoRigvJkZLRkgsJComRlRGKEZCRihGNi8mRktGMCwkKiYjIiM4IiM7RihGLkYoRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: D.6-1
BaseStrEqns(7);
'd(nu[1])'=extD(nu[1],7);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYmLUZpbjYkUSI0RidGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7RjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GIzYmLUZpbjYkUSIzRidGO0ZncC1GIzYoRmdxRmRxLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJiomIiIlRistSSMmd0dGKTYkJkkjbnVHRilGKkYnRishIiIqJiIiJEYrLUYwNiRGJyZGKDYjIiImRitGNA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYmRmhuLUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1JJm1mcmFjR0YkNigtRmluNiRRIjNGJ0Y7RmhuLyUubGluZXRoaWNrbmVzc0dGZXEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGP0ZkcC1GIzYkLUYjNihGaXFGZnEtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2Ji1JJm1zcXJ0R0YkNiNGaG5GZHAtRiM2KC1GUjYkLUZXNiVGWUZhcUZhb0Y7RmZxLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjRGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKComRisiIiItSSMmd0dGKTYkJkkjbnVHRik2I0YuRidGLiEiIiomIyIiJEYrRi4tRjA2JEYnJkYoNiMiIiZGLkY1KiYpRisjRi5GK0YuLUYwNiQmRihGNCZGKDYjIiIlRi5GLg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNiZGaG4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZXEtRiM2Ji1GaW42JFEiNEYnRjtGXnAtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7LUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GO0ZlcEZjcEZcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsJiomRisiIiItSSMmd0dGKTYkRicmRig2IyIiJkYuRi4qJiIiJUYuLUYwNiQmSSNudUdGKTYjRi5GJ0YuRi4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2JC1GIzYoLUZSNiRGVkY7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmpyLUYjNiYtSSZtc3FydEdGJDYjRmRwRmFxLUYjNigtRlI2JC1GVzYlRlktRiM2JkZkcEZcb0Zfb0Y7RmFvRjtGanEtRlI2JC1GVzYlRlktRiM2JkZhcEZcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGaXJGW3MtRiM2JkZkcEZhcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1GaW42JEZpcEY7RlxvRl9vRjtGYW9GO0ZqcUZocUZcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKComIyIiJCIiIyIiIi1JIyZ3R0YpNiRGJyZGKDYjIiImRjFGMSomKUYwI0YxRjBGMS1GMzYkJkYoNiNGMCZGKDYjRi9GMSEiIiomRjBGMS1GMzYkJkkjbnVHRik2I0YxRidGMUYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNictRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmFwLUYjNigtSSZtZnJhY0dGJDYoRmluLUZqbjYkUSI0RidGOy8lLmxpbmV0aGlja25lc3NHRlxvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2JC1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRl9yLUYjNiYtRmpuNiRRIjNGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRmBwRmJwLUYjNigtRmZwNihGW3NGaHBGW3FGXXFGYHFGYnFGZHEtRiM2JC1GIzYoLUZSNiQtRlc2JUZfci1GIzYmLUZqbjYkUSIyRidGO0Zdb0Zgb0Y7RmJvRjtGYnItRlI2JC1GVzYlRl9yLUYjNiZGaHBGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7RjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCYqJiNGKyIiJUYrLUkjJndHRik2JCZJIm9HRilGKiZGNDYjIiIkRishIiIqJiNGN0YvRistRjE2JCZGNDYjIiIjJkY0NiNGL0YrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B2 nonzero (found: D.6-2, 1-parameter family, each member is self-dual)</Text-field></Title>
<Group labelreference="L933" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(B2)'=VertChange(B2,2);
[zeta[1]=-nu[1]+add(Z1||j*o[j],j=1..5)]:
rel3:=UpdateRel(%,2): # At most 6 syms; nu[1] remains; B2 is a NONZERO constant. Set it later.</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCMkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYmRlMtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkwtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJ0YxRjQtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GZnA2JS1GLjYlUSJvRidGVkZYRltxRmFxRmRxLUZmcDYlRlxyLUYjNiYtRl5xNiRRIjJGJ0Y0RlpGZ25GNEZhcUZkcS1GZnA2JUZcci1GIzYmLUZecTYkUSIzRidGNEZaRmduRjRGYXFGZHEtRmZwNiVGXHItRiM2Ji1GXnE2JFEiNEYnRjRGWkZnbkY0RmFxRmRxLUZmcDYlRlxyLUYjNiYtRl5xNiRRIjVGJ0Y0RlpGZ25GNEZhcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNiZGU0Zpby1GIzYoRl5wRjctRk82JC1GIzYwLUZmcDYlLUYuNiVRJyYjOTUwO0YnRjFGNEZbcUZhcUZkcUZqcUZkcUZfckZkcUZmckZkcUZdc0ZkcUZkc0ZaRmduRjRGNEZaRmduRjRGNEY0RlpGZ25GNA==">Ly1JJmRlbHRhRzYiNiNJI0IyR0YlLCYqJkYnIiIiLUkjJndHRiU2KCZJI251R0YlNiNGKiZJIm9HRiVGMCZGMjYjIiIjJkYyNiMiIiQmRjI2IyIiJSZGMjYjIiImRiohIiIqJkYnRiotRiw2KCZJJXpldGFHRiVGMEYxRjNGNkY5RjxGKkY/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L934" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([nu[1]],3);
rel4:=UpdateRel(%,3):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PEgvSSNCMUc2IiIiIS9JI0IzR0YlRiYvSSNCNEdGJUYmL0kjQjVHRiVGJi9JI0I2R0YlRiYvSSNCOEdGJUYmL0kjQzJHRiVGJi9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzZHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSRUMTFHRiVGJi9JJFQxMkdGJUYmL0kkVDE0R0YlRiYvSSRUMTVHRiVGJi9JJFQyMUdGJUYmL0kkVDIzR0YlRiYvSSRUMzJHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0MUdGJUYmL0kkVDQzR0YlRiYvSSRUNTFHRiVGJi9JJFQ1M0dGJUYmL0kkWjExR0YlRiYvSSRaMTNHRiVGJi9JJGEyMkdGJUYmL0kkYTIzR0YlRiYvSSRhMjRHRiVGJi9JJGEyNUdGJUYmL0kkYTQxR0YlRiYvSSRhNDJHRiVGJi9JJGE0NEdGJUYmL0kkYTQ1R0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L935" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(4):
rel5:=UpdateRel(%,4):</Text-field>
</Input>
</Group>
<Group labelreference="L936" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(nu[1],5) &amp;w o[5];
op(solve(ScalarForm(%),[a43,a21]));
rel6:=UpdateRel(%,5):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEkYTIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNi1RKCZtaW51cztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNiYtSSNtbkdGJDYkUSIyRidGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRl1vLUZONiVRI0IyRidGUUZURjZGNkY2RmluLUYjNigtRk42JVEjJndGJ0ZRRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRlxvRl5vLUYuNiQtRiM2LC1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiYtRmZuNiRRIjFGJ0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GMzYtUSIsRidGNkY5L0Y9RlNGPkZARkJGREZGRlxvL0ZMUSwwLjMzMzMzMzNlbUYnLUZfcDYlRmFwLUYjNiZGZW5GaXBGXHFGNkZecUZhcS1GX3A2JUZhcC1GIzYmLUZmbjYkUSIzRidGNkZpcEZccUY2Rl5xRmFxLUZfcDYlRmFwLUYjNiYtRmZuNiRRIjVGJ0Y2RmlwRlxxRjZGXnFGaXBGXHFGNkY2RmlwRlxxRjZGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GIzYmLUYuNiQtRiM2J0YyLUZONiVRJGE0M0YnRlFGVEZpci1GIzYmRmVuRmluLUZONiVRI0I3RidGUUZURjZGNkY2RmluLUYjNihGZG9GZ28tRi42JC1GIzYsRl5wRmFxRltyRmFxLUZfcDYlRmFwLUYjNiYtRmZuNiRRIjRGJ0Y2RmlwRlxxRjZGXnFGYXFGYnJGaXBGXHFGNkY2RmlwRlxxRjZGNkY2">LCYqJiwmSSRhMjFHNiIhIiIqJiIiIyIiIkkjQjJHRiZGKkYnRiotSSMmd0dGJjYmJkkib0dGJjYjRiomRjA2I0YpJkYwNiMiIiQmRjA2IyIiJkYqRioqJiwmSSRhNDNHRiZGJyomRilGKkkjQjdHRiZGKkYqRiotRi02JkYvRjQmRjA2IyIiJUY3RipGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRhNDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Ji1JI21uR0YkNiRRIjJGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGaG4tRjE2JVEjQjdGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZ24vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRhMjFGJ0Y0RjdGOi1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZjcC1GLDYmRlZGWi1GMTYlUSNCMkYnRjRGN0Y+Rl1vRmBvRj5GXW9GYG9GPkZdb0Zgb0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQvSSRhNDNHNiIsJComIiIjIiIiSSNCN0dGJUYpRikvSSRhMjFHRiUsJComRihGKUkjQjJHRiVGKSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1187" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(nu[1],6) &amp;w o[2];
[T13=T31]:
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNiVRJFQxM0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSS1GTDYlUSRUMzFGJ0ZPRlJGNEY0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGaG4tRiM2KC1GTDYlUSMmd0YnRk9GUi1GMTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjdGOkY8Rj5GQEZCRkRGZ25GaW4tRiw2JC1GIzYsLUklbXN1YkdGJDYlLUZMNiVRIm9GJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GMTYtUSIsRidGNEY3L0Y7RlFGPEY+RkBGQkZERmduL0ZKUSwwLjMzMzMzMzNlbUYnLUZnbzYlRmlvLUYjNiYtRl9wNiRRIjJGJ0Y0RmJwRmVwRjRGZ3BGanAtRmdvNiVGaW8tRiM2Ji1GX3A2JFEiM0YnRjRGYnBGZXBGNEZncEZqcC1GZ282JUZpby1GIzYmLUZfcDYkUSI1RidGNEZicEZlcEY0RmdwRmJwRmVwRjRGNEZicEZlcEY0RjQ=">KiYsJkkkVDEzRzYiISIiSSRUMzFHRiUiIiJGKC1JIyZ3R0YlNiYmSSJvR0YlNiNGKCZGLTYjIiIjJkYtNiMiIiQmRi02IyIiJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(nu[2],7);
GetRel(nu[3],7);
[op(ScalarForm(%%)),op(ScalarForm(%))]:
op(solve(%,[T22,T24,T25,T42,T44,T45]));
rel8:=UpdateRel(%,7):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNi1RKCZtaW51cztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMkYnRjYtRmluNiRRIjNGJ0Y2LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0Y7LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2RjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGXXAtRiM2Ji1GTjYlUSRaMTJGJ0ZRRlRGaW8tRk42JVEjQjJGJ0ZRRlRGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LUYzNi1RIitGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNigtRmZuNigtRmluNiRRIjRGJ0Y2LUZpbjYkUSI5RidGNkZfb0Zib0Zlb0Znb0Zpby1GIzYkLUklbXN1cEdGJDYlRmRwRmhuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y2RmdwRmpwRjZGNkY2RmlvLUYjNigtRi42JC1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiYtRmluNiRGYW9GNkZncEZqcEY2LyUvc3Vic2NyaXB0c2hpZnRHRmByRjYtRjM2LVElfiZ3fkYnRjZGOUY8Rj5GQEZCRkRGRkZccEZecC1GLjYkLUZmcjYlRmhyLUYjNiZGaG5GZ3BGanBGNkZfc0Y2RmdwRmpwRjZGNkZccS1GIzYmLUYuNiQtRiM2K0YyLUZONiVRJFQyNEYnRlFGVEZWLUZONiVRJFQzMUYnRlFGVEZWLUYjNihGZW5GaW8tRiM2Ji1GTjYlUSRaMTRGJ0ZRRlRGaW9GZHBGNkZncEZqcEY2RlZGXXNGNkY2RmlvLUYjNihGY3JGYXMtRi42JC1GZnI2JUZoci1GIzYmRmNxRmdwRmpwRjZGX3NGNkZncEZqcEY2RjZGXHEtRiM2Ji1GLjYkLUYjNitGMi1GTjYlUSRUMjVGJ0ZRRlRGVi1GIzYoRmVuRmlvLUYjNiZGY3RGaW9GZHBGNkZncEZqcEY2RlYtRiM2KEZlbkZpby1GIzYmLUZONiVRJFoxNUYnRlFGVEZpb0ZkcEY2RmdwRmpwRjZGVkZkcEY2RjZGaW8tRiM2KEZjckZhcy1GLjYkLUZmcjYlRmhyLUYjNiYtRmluNiRRIjVGJ0Y2RmdwRmpwRjZGX3NGNkZncEZqcEY2RjZGNg==">LCgqJiwoSSRUMjJHNiIhIiIqKCMiIiMiIiQiIiJJJFoxMkdGJkYsSSNCMkdGJkYsRicqJiMiIiUiIipGLClGLkYqRixGLEYsLUkjJndHRiY2JCZJIm9HRiY2I0YsJkY4NiNGKkYsRiwqJiwqSSRUMjRHRiZGJ0kkVDMxR0YmRicqKEYpRixJJFoxNEdGJkYsRi5GLEYnRixGJ0YsLUY1NiRGNyZGODYjRjFGLEYsKiYsKkkkVDI1R0YmRicqKEYpRixGP0YsRi5GLEYnKihGKUYsSSRaMTVHRiZGLEYuRixGJ0YuRidGLC1GNTYkRjcmRjg2IyIiJkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ky1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEkVDMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNi1RKCZtaW51cztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUZONiVRJFQ0MkYnRlFGVC1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y2LUZfbzYkUSIzRidGNi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGOy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRmNwLUYjNiYtRk42JVEkWjEyRidGUUZURl9wLUZONiVRI0I3RidGUUZURjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNkZWLUZfbzYkRmdvRjZGNkY2Rl9wLUYjNigtRi42JC1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiZGXm9GXXFGYHFGNi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjYtRjM2LVElfiZ3fkYnRjZGOUY8Rj5GQEZCRkRGRkZicEZkcC1GLjYkLUZpcTYlRltyLUYjNiZGYm9GXXFGYHFGNkZgckY2Rl1xRmBxRjZGNkZmbi1GIzYmLUYuNiQtRiM2KC1GTjYlUSRUNDRGJ0ZRRlRGVi1GIzYoRltvRl9wLUYjNiYtRk42JVEkWjE0RidGUUZURl9wRmpwRjZGXXFGYHFGNkZWLUYjNigtRlxvNigtRl9vNiRRIjRGJ0Y2LUZfbzYkUSI5RidGNkZlb0Zob0ZbcEZdcEZfcC1GIzYkLUklbXN1cEdGJDYlRmpwRl5vLyUxc3VwZXJzY3JpcHRzaGlmdEdGYnJGNkZdcUZgcUY2RjZGNkZfcC1GIzYoRmZyRmNyLUYuNiQtRmlxNiVGW3ItRiM2JkZgdEZdcUZgcUY2RmByRjZGXXFGYHFGNkY2RmZuLUYjNiYtRi42JC1GIzYqLUZONiVRJFQ0NUYnRlFGVEZWLUYjNihGW29GX3AtRiM2JkZNRl9wRmpwRjZGXXFGYHFGNkZWLUYjNihGW29GX3AtRiM2Ji1GTjYlUSRaMTVGJ0ZRRlRGX3BGanBGNkZdcUZgcUY2RlZGanBGNkY2Rl9wLUYjNihGZnJGY3ItRi42JC1GaXE2JUZbci1GIzYmLUZfbzYkUSI1RidGNkZdcUZgcUY2RmByRjZGXXFGYHFGNkY2RjY=">LCgqJiwqSSRUMzFHNiIhIiJJJFQ0MkdGJkYnKigjIiIjIiIkIiIiSSRaMTJHRiZGLUkjQjdHRiZGLUYtRi1GJ0YtLUkjJndHRiY2JCZJIm9HRiY2I0YrJkY0NiNGLEYtRi0qJiwoSSRUNDRHRiZGLSooRipGLUkkWjE0R0YmRi1GL0YtRicqJiMiIiUiIipGLSlGL0YrRi1GJ0YtLUYxNiRGNiZGNDYjRj9GLUYtKiYsKkkkVDQ1R0YmRi0qKEYqRi1GJUYtRi9GLUYnKihGKkYtSSRaMTVHRiZGLUYvRi1GJ0YvRidGLS1GMTYkRjYmRjQ2IyIiJkYtRi0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygvSSRUMjJHNiIsJiomIyIiJSIiKiIiIilJI0IyR0YlIiIjRitGKyooI0YuIiIkRitJJFoxMkdGJUYrRi1GKyEiIi9JJFQyNEdGJSwoKihGMEYrSSRaMTRHRiVGK0YtRitGM0kkVDMxR0YlRjNGK0YzL0kkVDI1R0YlLCgqKEYwRitGOUYrRi1GK0YzKihGMEYrSSRaMTVHRiVGK0YtRitGM0YtRjMvSSRUNDJHRiUsKCooRjBGK0YyRitJI0I3R0YlRitGK0Y5RjNGK0YzL0kkVDQ0R0YlLCYqJkYoRispRkRGLkYrRisqKEYwRitGOEYrRkRGK0YrL0kkVDQ1R0YlLCgqKEYwRitGOUYrRkRGK0YrKihGMEYrRj9GK0ZERitGK0ZERis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L994" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(tau[3],8) &amp;w o[2] &amp;w o[3] &amp;w o[4] &amp;w o[5]; # T31 must be constant for homogeneous structures
eval(GetRel(tau[1],8),[d(T31)=0]); # T31 is constant
op(solve(ScalarForm(%),[T52,T54,T55]));
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjJndHNiI2KCZJIm9HRiQ2IyIiIiZGJzYjIiIjJkYnNiMiIiQmRic2IyIiJSZGJzYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDMxR0Yk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCgqJiwqKigjIiIpIiNGIiIiSSNCN0c2IkYpKUkjQjJHRisiIiNGKSEiIioqIyIiJSIiKkYpRi1GKUkkWjEyR0YrRilGKkYpRilJJFQ1MkdGK0YvRi1GL0YpLUkjJndHRis2JCZJIm9HRis2I0YuJkY6NiMiIiRGKUYpKiYsKiooI0YyRj5GKUkkVDMxR0YrRilGKkYpRi8qKkYxRilGLUYpSSRaMTRHRitGKUYqRilGLyomI0YuRj5GKUYqRilGL0kkVDU0R0YrRilGKS1GNzYkRjwmRjo2I0YyRilGKSomLC4qJClGQ0YuRilGL0kkVDU1R0YrRikqKkYxRilGLUYpRkNGKUYqRilGLyoqRjFGKUYtRilJJFoxNUdGK0YpRipGKUYvKihGR0YpRipGKUYtRilGL0kjQzVHRitGL0YpLUY3NiRGPCZGOjYjIiImRilGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtSSNtaUdGJDYlUSRUNTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2KS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjhGJ0Y+LUZcbzYkUSMyN0YnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZgcC1GLDYmLUYxNiVRI0I3RidGNEY3RlxwLUklbXN1cEdGJDYlLUYxNiVRI0IyRidGNEY3LUZcbzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1GLDYoLUZpbjYoLUZcbzYkUSI0RidGPi1GXG82JFEiOUYnRj5GYm9GZW9GaG9Gam9GXHAtRiw2KEZqcEZccC1GMTYlUSRaMTJGJ0Y0RjdGXHBGZHBGPkZjcUZmcUY+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbkZqcEY+RmNxRmZxRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZfcC9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFQ1NEYnRjRGN0Y6LUYsNigtRiw2KEZdckZccC1GLDYoRmpwRlxwLUYxNiVRJFoxNEYnRjRGN0ZccEZkcEY+RmNxRmZxRj5GaHEtRiw2KC1GaW42KEZfci1GXG82JFEiM0YnRj5GYm9GZW9GaG9Gam9GXHAtRiw2Ji1GMTYlUSRUMzFGJ0Y0RjdGXHBGZHBGPkZjcUZmcUY+RmhxLUYsNigtRmluNihGXXFGZXRGYm9GZW9GaG9Gam9GXHAtRiw2JEZkcEY+RmNxRmZxRj5GPkZjcUZmcUY+Rl1zLUYsNigtRjE2JVEkVDU1RidGNEY3RjotRiw2LC1GLDYoRl1yRlxwLUYsNihGanBGXHBGanRGXHBGZHBGPkZjcUZmcUY+RmhxLUYsNihGXXJGXHAtRiw2KEZqcEZccC1GMTYlUSRaMTVGJ0Y0RjdGXHBGZHBGPkZjcUZmcUY+RmhxLUYsNihGX3VGXHAtRiw2JkZkcEZccEZqcEY+RmNxRmZxRj5GaHEtRiw2JC1GaHA2JUZqdEZdcUZgcUY+RmhxLUYxNiVRI0M1RidGNEY3Rj5GY3FGZnFGPkZjcUZmcUY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyUvSSRUNTJHNiIsKCooIyIiKSIjRiIiIkkjQjdHRiVGKylJI0IyR0YlIiIjRishIiIqKiMiIiUiIipGK0YuRitJJFoxMkdGJUYrRixGK0YrRi5GMC9JJFQ1NEdGJSwoKipGMkYrRi5GK0kkWjE0R0YlRitGLEYrRisqKCNGMyIiJEYrSSRUMzFHRiVGK0YsRitGKyomI0YvRj1GK0YsRitGKy9JJFQ1NUdGJSwsKipGMkYrRi5GK0Y+RitGLEYrRisqKkYyRitGLkYrSSRaMTVHRiVGK0YsRitGKyooRkBGK0YsRitGLkYrRisqJClGPkYvRitGK0kjQzVHRiVGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L993" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(GetRel(tau[3],9),[d(T31)=0]); # T31 is constant
map(factor,ScalarForm(%)); # Recall that B2 is nonzero!
[T31=solve(%[1]/B2,T31)];
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNEYnRjYtRlM2JFEiM0YnRjYvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRjstRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRjZGOUY8Rj5GQEZCRkRGRi9GSVEmMC4wZW1GJy9GTEZhby1GIzYmLUkjbWlHRiQ2JVEkVDMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnRl1vLUZmbzYlUSNCMkYnRmlvRlxwRjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GIzYoLUZQNigtRlM2JFEiOEYnRjYtRlM2JFEjMjdGJ0Y2RllGZm5GaW5GW29GXW8tRiM2Ji1GZm82JVEjQjdGJ0Zpb0ZccEZdby1JJW1zdXBHRiQ2JUZecC1GUzYkUSIyRidGNi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNkZhcEZkcEY2RmZwLUYjNigtRlA2KC1GUzYkRmVuRjZGVkZZRmZuRmluRltvRl1vLUYjNiRGXnBGNkZhcEZkcEY2RjZGNkZdby1GIzYoLUYuNiQtSSVtc3ViR0YkNiUtRmZvNiVRIm9GJ0Zpb0ZccC1GIzYmRmVyRmFwRmRwRjYvJS9zdWJzY3JpcHRzaGlmdEdGYHJGNi1GMzYtUSV+Jnd+RidGNkY5RjxGPkZARkJGREZGRmBvRmJvLUYuNiQtRl5zNiVGYHMtRiM2JkZbckZhcEZkcEY2RmVzRjZGYXBGZHBGNkY2RmZwLUYjNiYtRi42JC1GIzYpRjItRiM2KEZPRl1vLUYjNiZGZW9GXW9GZXFGNkZhcEZkcEY2RmZwLUYjNihGY3JGXW8tRiM2JEZlcUY2RmFwRmRwRjZGZnAtRiM2KEZbcUZdby1GIzYmRl5wRl1vLUZpcTYlRmVxRltyRl5yRjZGYXBGZHBGNkY2RjZGXW8tRiM2KEZbc0Zncy1GLjYkLUZeczYlRmBzLUYjNiZGUkZhcEZkcEY2RmVzRjZGYXBGZHBGNkY2RjY=">LCYqJiwoKigjIiIlIiIkIiIiSSRUMzFHNiJGKUkjQjJHRitGKSEiIiooIyIiKSIjRkYpSSNCN0dGK0YpKUYsIiIjRilGKSomI0YpRihGKUYsRilGKUYpLUkjJndHRis2JCZJIm9HRis2I0YpJkY7NiNGNEYpRikqJiwoKihGJkYpRipGKUYyRilGLSomRjZGKUYyRilGKSooRi9GKUYsRikpRjJGNEYpRilGKS1GODYkRjomRjs2I0YnRilGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSMyN0YnRjcvJS5saW5ldGhpY2tuZXNzR0Y2LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkEvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0ZGLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUYsNiYtSSNtaUdGJDYlUSNCMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJ0ZHLUYjNiQtRiw2KC1GLDYoLUY0NiRRIjhGJ0Y3RkdGam5GRy1GW282JVEjQjdGJ0Zeb0Zhb0Y3LUZINi1RKCZtaW51cztGJ0Y3RktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmNwLUYsNiYtRjQ2JFEjMzZGJ0Y3RkctRltvNiVRJFQzMUYnRl5vRmFvRjctRkg2LVEiK0YnRjdGS0ZNRk9GUUZTRlVGV0ZicEZkcC1GNDYkUSI5RidGN0Y3RjdGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY3LUZINi1RIixGJ0Y3RksvRk5GYG9GT0ZRRlNGVUZXRlkvRmduUSwwLjMzMzMzMzNlbUYnLUYsNihGMEZHLUYsNiZGXHBGR0Zjb0Y3RmNxRmZxRjdGY3FGZnFGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQsJCooIyIiIiIjRkYmSSNCMkc2IkYmLCgqKCIiKUYmRihGJkkjQjdHRilGJkYmKiYiI09GJkkkVDMxR0YpRiYhIiIiIipGJkYmRiYsJCooRiVGJkYtRiZGKkYmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSRUMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Ji1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y+LUZmbjYkUSI5RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmpvLUYsNiYtRjE2JVEjQjdGJ0Y0RjdGZm8tRjE2JVEjQjJGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXXEtRlk2KC1GZm42JEZeb0Y+LUZmbjYkUSI0RidGPkZcb0Zfb0Zib0Zkb0Y+RmRwRmdwRj5GZHBGZ3BGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyMvSSRUMzFHNiIsJiooIyIiIyIiKiIiIkkjQjdHNiIiIiJJI0IyRzYiIiIiIiIiIyIiIiIiJSIiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1221" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Simf(sd2(tau[2],10)) &amp;w o[5];
Simf(sd2(tau[4],10)) &amp;w o[5] &amp;w o[2];
Simf(sd2(tau[5],10)) &amp;w o[5];
map(v-&gt;op(ScalarForm(v)),[%,%%,%%%]):
op(solve(%,[D1,D4,C1,C5,C9]));
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEjMTRGJ0Y2LUZTNiRRIjlGJ0Y2LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0Y7LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2RjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGYW8tRiM2JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI0IyRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUZTNiRRIjJGJ0Y2LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjYtRjM2LVEiK0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRiM2KC1GUDYoLUZTNiRGZW5GNi1GUzYkUSIzRidGNkZZRmZuRmluRltvRl1vLUYjNiYtRmlvNiVRJFoxMkYnRlxwRl9wRl1vRmhvRjZGZ3BGanBGNkZccS1GaW82JVEjQzFGJ0ZccEZfcEY2RjZGXW8tRiM2KC1GaW82JVEjJndGJ0ZccEZfcC1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2RjlGPEY+RkBGQkZERkZGYG9GYm8tRi42JC1GIzYsLUklbXN1YkdGJDYlLUZpbzYlUSJvRidGXHBGX3AtRiM2JkZjcUZncEZqcEY2LyUvc3Vic2NyaXB0c2hpZnRHRmZwLUYzNi1RIixGJ0Y2RjkvRj1GXnBGPkZARkJGREZGRmBvL0ZMUSwwLjMzMzMzMzNlbUYnLUZdczYlRl9zLUYjNiZGYXBGZ3BGanBGNkZkc0Zmcy1GXXM2JUZfcy1GIzYmRmVxRmdwRmpwRjZGZHNGZnMtRl1zNiVGX3MtRiM2Ji1GUzYkUSI1RidGNkZncEZqcEY2RmRzRmdwRmpwRjZGNkZncEZqcEY2RjZGXHEtRiM2Ji1GLjYkLUYjNitGMi1GIzYmRmFwRl1vLUZpbzYlUSNDNUYnRlxwRl9wRjZGXHEtRiM2KC1GUDYoLUZTNiRRIzE2RidGNkZWRllGZm5GaW5GW29GXW8tRiM2Ji1GaW82JVEjQjdGJ0ZccEZfcEZdb0Zob0Y2RmdwRmpwRjZGXHEtRlA2KEZlcUZhcEZZRmZuRmluRltvLUYzNi1RKCZtaW51cztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNihGYXFGXW8tRiM2Ji1GaW82JVEkWjE0RidGXHBGX3BGXW9GaG9GNkZncEZqcEY2RjZGNkZdby1GIzYoRmJyRmVyLUYuNiQtRiM2LEZcc0Zmc0ZgdEZmcy1GXXM2JUZfcy1GIzYmLUZTNiRRIjRGJ0Y2RmdwRmpwRjZGZHNGZnNGZHRGZ3BGanBGNkY2RmdwRmpwRjZGNkY2">LCYqJiwoKiYjIiM5IiIqIiIiKUkjQjJHNiIiIiNGKSEiIiooI0YpIiIkRilJJFoxMkdGLEYpRitGKUYpSSNDMUdGLEYpRiktSSMmd0dGLDYmJkkib0dGLDYjRikmRjg2I0YtJkY4NiNGMSZGODYjIiImRilGKSomLCoqJkYtRilJI0M1R0YsRilGLiooIyIjO0YoRilJI0I3R0YsRilGK0YpRikjRjFGLUYpKihGMEYpSSRaMTRHRixGKUYrRilGLkYpLUY1NiZGN0Y8JkY4NiMiIiVGPkYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpRistRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GUzYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmBvLUYjNiYtSSNtaUdGJDYlUSRaMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGXG8tRmVvNiVRI0I3RidGaG9GW3BGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNigtRlA2KC1GUzYkUSMxNEYnRi8tRlM2JFEiOUYnRi9GWUZlbkZobkZqbkZcby1GIzYkLUklbXN1cEdGJDYlRl1wLUZTNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRmBwRmNwRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmVvNiVRI0M5RidGaG9GW3BGL0YvRlxvLUYjNigtRmVvNiVRIyZ3RidGaG9GW3AtRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/Rl9vRmFvLUZJNiQtRiM2Li1JJW1zdWJHRiQ2JS1GZW82JVEib0YnRmhvRltwLUYjNiZGUkZgcEZjcEYvLyUvc3Vic2NyaXB0c2hpZnRHRlxyLUYsNi1RIixGJ0YvRjIvRjZGam9GN0Y5RjtGPUY/Rl9vL0ZFUSwwLjMzMzMzMzNlbUYnLUZgczYlRmJzLUYjNiZGZ3FGYHBGY3BGL0Znc0Zpcy1GYHM2JUZicy1GIzYmRlZGYHBGY3BGL0Znc0Zpcy1GYHM2JUZicy1GIzYmLUZTNiRRIjRGJ0YvRmBwRmNwRi9GZ3NGaXMtRmBzNiVGYnMtRiM2Ji1GUzYkUSI1RidGL0ZgcEZjcEYvRmdzRmBwRmNwRi9GL0ZgcEZjcEYvRi9GYHBGY3BGLw==">LCQqJiwoKigjIiIiIiIkRidJJFoxNEc2IkYnSSNCN0dGKkYnISIiKiYjIiM5IiIqRicpRisiIiNGJ0YsSSNDOUdGKkYnRictSSMmd0dGKjYnJkkib0dGKjYjRicmRjg2I0YyJkY4NiNGKCZGODYjIiIlJkY4NiMiIiZGJ0Ys</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEjRDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2LVEiK0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGNi1GaW42JFEiMkYnRjYvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRjstRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRjZGOUY8Rj5GQEZCRkRGRi9GSVEmMC4wZW1GJy9GTEZdcC1GIzYkLUZONiVRI0IyRidGUUZURjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNkZWLUYjNigtRmZuNigtRmluNiRRIjRGJ0Y2RmhuRl9vRmJvRmVvRmdvRmlvLUYjNiZGYXBGaW8tRk42JVEjQzVGJ0ZRRlRGNkZkcEZncEY2RjZGNkZpby1GIzYoLUZONiVRIyZ3RidGUUZULUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjZGOUY8Rj5GQEZCRkRGRkZccEZecC1GLjYkLUYjNiwtSSVtc3ViR0YkNiUtRk42JVEib0YnRlFGVC1GIzYmLUZpbjYkRmFvRjZGZHBGZ3BGNi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYzNi1RIixGJ0Y2RjkvRj1GU0Y+RkBGQkZERkZGXHAvRkxRLDAuMzMzMzMzM2VtRictRmJyNiVGZHItRiM2JkZcb0ZkcEZncEY2RltzRl5zLUZicjYlRmRyLUYjNiZGaG5GZHBGZ3BGNkZbc0Zecy1GYnI2JUZkci1GIzYmLUZpbjYkUSI1RidGNkZkcEZncEY2RltzRmRwRmdwRjZGNkZkcEZncEY2RjZGVi1GIzYmLUYuNiQtRiM2KUYyLUYjNihGZW5GaW8tRiM2JC1GTjYlUSNCN0YnRlFGVEY2RmRwRmdwRjZGVi1GTjYlUSNENEYnRlFGVC1GMzYtUSgmbWludXM7RidGNkY5RjxGPkZARkJGREZGRkhGSy1GIzYoRltxRmlvLUYjNiZGXXVGaW9GYnFGNkZkcEZncEY2RjZGNkZpby1GIzYoRmdxRmpxLUYuNiQtRiM2LEZhckZec0Zoc0Zecy1GYnI2JUZkci1GIzYmRl1xRmRwRmdwRjZGW3NGXnNGXHRGZHBGZ3BGNkY2RmRwRmdwRjZGNkY2">LCYqJiwoSSNEMUc2IiEiIiomIyIiJCIiIyIiIkkjQjJHRiZGLEYsKigjIiIlRipGLEYtRixJI0M1R0YmRixGLEYsLUkjJndHRiY2JiZJIm9HRiY2I0YsJkY2NiNGKyZGNjYjRiomRjY2IyIiJkYsRiwqJiwoKiZGKUYsSSNCN0dGJkYsRidJI0Q0R0YmRiwqKEYvRixGQkYsRjFGLEYnRiwtRjM2JkY1RjomRjY2I0YwRjxGLEYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycvSSNEMUc2IiwoKigjIiNLIiNGIiIiSSNCN0dGJUYrKUkjQjJHRiUiIiNGK0YrKigjRi8iIipGK0kkWjE0R0YlRitGLUYrISIiKiYjIiImRi9GK0YuRitGKy9JI0Q0R0YlLCgqKEYoRitGLkYrKUYsRi9GK0YrKipGMUYrRi5GK0YzRitGLEYrRjQqJkY2RitGLEYrRisvSSNDMUdGJSwmKiYjIiM5RjJGK0YtRitGKyooI0YrIiIkRitJJFoxMkdGJUYrRi5GK0Y0L0kjQzVHRiUsKCooIyIiKUYyRitGLEYrRi5GK0YrKigjRisiIidGK0YzRitGLkYrRjQjRkciIiVGKy9JI0M5R0YlLCYqJkZDRitGPEYrRisqKEZGRitGM0YrRixGK0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1224" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Simf(sd2(nu[1],11));
[Z14=-Z12*B7/B2];
rel12:=UpdateRel(%,11):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZDLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSC8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GIzYmLUkjbWlHRiQ2JVEkWjEyRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRkktRl1vNiVRI0I3RidGYG9GY29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSEY5LUZKNi1RIitGJ0Y5Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZhcC1GIzYoRjJGSS1GIzYmLUZdbzYlUSRaMTRGJ0Zgb0Zjb0ZJLUZdbzYlUSNCMkYnRmBvRmNvRjlGaG9GW3BGOUY5RjlGSS1GIzYoLUZdbzYlUSMmd0YnRmBvRmNvLUZKNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGTUZPRlFGU0ZVRldGWUZlbkZobi1GLDYkLUYjNiotSSVtc3ViR0YkNiUtRl1vNiVRIm9GJ0Zgb0Zjby1GIzYmLUY2NiRRIjJGJ0Y5RmhvRltwRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSIsRidGOUZNL0ZQRmJvRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRmpxNiVGXHItRiM2Ji1GNjYkUSI0RidGOUZob0ZbcEY5RmRyRmdyLUZqcTYlRlxyLUYjNiYtRjY2JFEiNUYnRjlGaG9GW3BGOUZkckZob0ZbcEY5RjlGaG9GW3BGOUY5">KiYsJiooIyIiIiIiJEYmSSRaMTJHNiJGJkkjQjdHRilGJkYmKihGJUYmSSRaMTRHRilGJkkjQjJHRilGJkYmRiYtSSMmd0dGKTYlJkkib0dGKTYjIiIjJkYyNiMiIiUmRjI2IyIiJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSRaMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1JJm1mcmFjR0YkNigtRiw2KC1GMTYlUSRaMTJGJ0Y0RjctRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Ziby1GMTYlUSNCN0YnRjRGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUYsNiYtRjE2JVEjQjJGJ0Y0RjdGZ29Gam9GPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnAvJSliZXZlbGxlZEdGQkZnb0Zqb0Y+RmdvRmpvRj5GZ29Gam9GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyMvSSRaMTRHNiIsJCooSSRaMTJHNiIiIiJJI0I3RzYiIiIiSSNCMkc2IiEiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Simf(sd2(tau[1],12));
solve(ScalarForm(%),Z15);
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjlGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZELyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zobi1GIzYmLUkjbWlHRiQ2JVEjQjdGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGSi1JJW1zdXBHRiQ2JS1GXm82JVEjQjJGJ0Zhb0Zkb0Y1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRjktRks2LVEiK0YnRjlGTkZQRlJGVEZWRlhGWi9GZ25RLDAuMjIyMjIyMmVtRicvRmpuRmhwLUYjNigtRjM2KC1GNjYkUSI1RidGOS1GNjYkUSMxMkYnRjlGP0ZCRkVGR0ZKLUYjNiRGaW9GOUZfcEZicEY5LUZLNi1RKCZtaW51cztGJ0Y5Rk5GUEZSRlRGVkZYRlpGZ3BGaXAtRiM2KC1GMzYoLUY2NiRRIjRGJ0Y5RjxGP0ZCRkVGR0ZKLUYjNihGaW9GSi1GXm82JVEkWjEyRidGYW9GZG9GSkZdb0Y5Rl9wRmJwRjlGZnEtRiM2KC1GMzYoLUY2NiRGQUY5LUY2NiRRIjNGJ0Y5Rj9GQkZFRkdGSi1GIzYmLUZebzYlUSRaMTVGJ0Zhb0Zkb0ZKRmlvRjlGX3BGYnBGOUY5RjlGSi1GIzYoLUZebzYlUSMmd0YnRmFvRmRvLUZLNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYkLUYjNiotSSVtc3ViR0YkNiUtRl5vNiVRIm9GJ0Zhb0Zkby1GIzYmRjVGX3BGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R0ZecC1GSzYtUSIsRidGOUZOL0ZRRmNvRlJGVEZWRlhGWkZmbi9Gam5RLDAuMzMzMzMzM2VtRictRmB0NiVGYnQtRiM2JkZbc0ZfcEZicEY5Rmd0Rml0LUZgdDYlRmJ0LUYjNiZGXnFGX3BGYnBGOUZndEZfcEZicEY5RjlGX3BGYnBGOUY5">KiYsKiooIyIiIyIiKiIiIkkjQjdHNiJGKClJI0IyR0YqRiZGKEYoKiYjIiImIiM3RihGLEYoRigqKiMiIiVGJ0YoRixGKEkkWjEyR0YqRihGKUYoISIiKigjRigiIiRGKEkkWjE1R0YqRihGLEYoRjVGKC1JIyZ3R0YqNiUmSSJvR0YqNiNGJiZGPjYjRjgmRj42I0YvRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSRaMTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2KC1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y+LUZmbjYkUSIzRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmpvLUYsNiYtRjE2JVEjQjdGJ0Y0RjdGZm8tRjE2JVEjQjJGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXXEtRiw2KC1GWTYoLUZmbjYkUSI0RidGPkZpbkZcb0Zfb0Zib0Zkb0Zmby1GLDYmLUYxNiVRJFoxMkYnRjRGN0Zmb0ZecEY+RmRwRmdwRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZccUZecS1GWTYoLUZmbjYkUSI1RidGPkZjcUZcb0Zfb0Zib0Zkb0Y+RmRwRmdwRj5GZHBGZ3BGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMvSSRaMTVHNiIsKCooIyIiIyIiJCIiIkkjQjdHNiIiIiJJI0IyRzYiIiIiIiIiKigjIiIlIiIkIiIiSSRaMTJHNiIiIiJJI0I3RzYiIiIiISIiIyIiJiIiJSIiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(zeta[1],13) &amp;w o[1] &amp;w o[3] &amp;w o[4] &amp;w o[5];     # d(Z12)=0 for homogeneous structures
eval(GetRel(zeta[1],13),[d(Z12)=0,B2=Z12]) &amp;w o[5];     # Contradiction: thus, B2 is not Z12.
eval(GetRel(zeta[1],13),[d(Z12)=0,B2=3/2*Z12]) &amp;w o[5]; # Contradiction: thus, B2 is not 3/2*Z12.
eval(GetRel(zeta[1],13),[d(Z12)=0,B7=0]) &amp;w o[5];       # Contradiction: thus, B7 is nonzero.

eval(GetRel(tau[2],13),[d(Z12)=0]) &amp;w o[2];
[op(map(factor,solve(ScalarForm(%/B7),B7)))];
rel14:=UpdateRel(%,13):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZVLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRkk2JVEib0YnRkxGTy1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GVC9GRVEsMC4zMzMzMzMzZW1GJy1GZ242JUZpbi1GIzYmLUZfbzYkUSIyRidGL0Zib0Zlb0YvRmdvRmpvLUZnbjYlRmluLUYjNiYtRl9vNiRRIjNGJ0YvRmJvRmVvRi9GZ29Gam8tRmduNiVGaW4tRiM2Ji1GX282JFEiNEYnRi9GYm9GZW9GL0Znb0Zqby1GZ242JUZpbi1GIzYmLUZfbzYkUSI1RidGL0Zib0Zlb0YvRmdvRmpvLUYjNigtRkk2JVEiZEYnRkxGT0ZRLUZYNiQtRiM2Ji1GSTYlUSRaMTJGJ0ZMRk9GYm9GZW9GL0YvRmJvRmVvRi9GYm9GZW9GL0YvRmJvRmVvRi9GYm9GZW9GLw==">LCQtSSMmd0c2IjYoJkkib0dGJTYjIiIiJkYoNiMiIiMmRig2IyIiJCZGKDYjIiIlJkYoNiMiIiYtSSJkRyUqcHJvdGVjdGVkRzYjSSRaMTJHRiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUZVNiVRIm9GJ0ZYRmVuLUYjNiYtRkk2JFEiMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGWkY3RjlGO0Y9Rj9GTy9GRVEsMC4zMzMzMzMzZW1GJy1GYG82JUZiby1GIzYmLUZJNiRRIjRGJ0YvRmpvRl1wRi9GX3BGYnAtRmBvNiVGYm8tRiM2Ji1GSTYkUSI1RidGL0Zqb0ZdcEYvRl9wRmpvRl1wRi9GL0Zqb0ZdcEYvRi9Gam9GXXBGLw==">LCQqJiIiJyIiIi1JIyZ3RzYiNiUmSSJvR0YoNiMiIiMmRis2IyIiJSZGKzYjIiImRiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUZVNiVRIm9GJ0ZYRmVuLUYjNiYtRkk2JFEiMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGWkY3RjlGO0Y9Rj9GTy9GRVEsMC4zMzMzMzMzZW1GJy1GYG82JUZiby1GIzYmLUZJNiRRIjRGJ0YvRmpvRl1wRi9GX3BGYnAtRmBvNiVGYm8tRiM2Ji1GSTYkUSI1RidGL0Zqb0ZdcEYvRl9wRmpvRl1wRi9GL0Zqb0ZdcEYvRi9Gam9GXXBGLw==">LCQqJiIiJyIiIi1JIyZ3RzYiNiUmSSJvR0YoNiMiIiMmRis2IyIiJSZGKzYjIiImRiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUZVNiVRIm9GJ0ZYRmVuLUYjNiYtRkk2JFEiMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGWkY3RjlGO0Y9Rj9GTy9GRVEsMC4zMzMzMzMzZW1GJy1GYG82JUZiby1GIzYmLUZJNiRRIjRGJ0YvRmpvRl1wRi9GX3BGYnAtRmBvNiVGYm8tRiM2Ji1GSTYkUSI1RidGL0Zqb0ZdcEYvRl9wRmpvRl1wRi9GL0Zqb0ZdcEYvRi9Gam9GXXBGLw==">LCQqJiIiJyIiIi1JIyZ3RzYiNiUmSSJvR0YoNiMiIiMmRis2IyIiJSZGKzYjIiImRiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjMjdGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y9LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZXLUYjNigtSSNtaUdGJDYlUSNCN0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZDLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2KC1GLzYkUSIyRidGMkZDLUklbXN1cEdGJDYlLUZnbjYlUSNCMkYnRmpuRl1vRmZvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZDRmZuRjItRkQ2LVEoJm1pbnVzO0YnRjJGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZmcC1GIzYqLUYvNiRRIjVGJ0YyRkNGXHBGQ0ZmbkZDLUZnbjYlUSRaMTJGJ0ZqbkZdb0YyLUZENi1RIitGJ0YyRkdGSUZLRk1GT0ZRRlNGZXBGZ3AtRiM2KC1GLzYkUSIzRidGMkZDRmZuRkMtRmpvNiVGXXFGZm9GX3BGMkZgcS1GIzYmLUYvNiRRIjlGJ0YyRkNGXHBGMkYyRjJGQy1GIzYoLUZnbjYlUSMmd0YnRmpuRl1vLUZENi1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGR0ZJRktGTUZPRlFGU0ZVRlgtRmBvNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GZ242JVEib0YnRmpuRl1vLUYjNiZGZm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGMi8lL3N1YnNjcmlwdHNoaWZ0R0ZhcC1GRDYtUSIsRidGMkZHL0ZKRlxvRktGTUZPRlFGU0ZVL0ZZUSwwLjMzMzMzMzNlbUYnLUZcczYlRl5zLUYjNiYtRi82JFEiNEYnRjJGY3NGZnNGMkZoc0Zqcy1GXHM2JUZecy1GIzYmRmpwRmNzRmZzRjJGaHNGY3NGZnNGMkYyRmNzRmZzRjJGMkZjc0Zmc0Yy">LCQqKiMiIikiI0YiIiJJI0I3RzYiRicsKiooIiIjRicpSSNCMkdGKUYsRidGKEYnRicqKiIiJkYnRi5GJ0YoRidJJFoxMkdGKUYnISIiKigiIiRGJ0YoRicpRjFGLEYnRicqJiIiKkYnRi5GJ0YnRictSSMmd0dGKTYlJkkib0dGKTYjRiwmRjw2IyIiJSZGPDYjRjBGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSNCN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZaLUkmbWZyYWNHRiQ2KC1GLDYoLUkjbW5HRiQ2JFEiOUYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zjby1GMTYlUSNCMkYnRjRGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUYsNigtRiM2JC1GLDYmRmVvLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1GMTYlUSRaMTJGJ0Y0RjdGPkY+Rl9vLUYjNiQtRiw2Ji1GLDYmLUZcbzYkUSIyRidGPkZfb0Zlb0Y+RmNwLUYsNiYtRlxvNiRRIjNGJ0Y+Rl9vRmZwRj5GPkY+RmhvRltwRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRkJGaG9GW3BGPkZob0ZbcEY+RmhvRltwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvSSNCN0c2IiwkKioiIioiIiJJI0IyRzYiIiIiLCZJI0IyRzYiIiIiSSRaMTJHNiIhIiIhIiIsJiomIiIjIiIiSSNCMkc2IiIiIiIiIiomIiIkIiIiSSRaMTJHNiIiIiIhIiIhIiIhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structures found!
seq( eval(GetRel(i,14),d(Z12)=0), i in Omega[1..10]);
GetBianchiID(14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiwiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B2=1,Z12=a]:
rel15:=UpdateRel(%,14):
map(Simf,map(factor,Embedding(15)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIiLComSSNudUdGJkYnISIiKiZJImFHRiZGKCZJIm9HRiY2IyIiI0YoRigqLCIiKkYoRi5GKCwmRihGLEYuRihGLCwmRjJGLComIiIkRihGLkYoRihGLCZGMDYjIiIlRihGKCosI0YoRjtGKCwoKiYiIzpGKClGLkYyRihGKComIiNCRihGLkYoRigiIzlGLEYoRjVGLEY2RiwmRjA2IyIiJkYoRigvJkYlRjEsKkYqRihGLUYsRjNGLEY8RiwvJkYrRjEsJComI0YyRjhGKCZGMEYnRihGLC8mRis2I0Y4LCQqKiIiJ0YoJkYwRlNGKEY1RixGNkYsRiwvJkkkdGF1R0YmRicsJCosRj1GKCwoKiZGOEYoRkFGKEYoKiZGR0YoRi5GKEYsRlZGLEYoRldGKEY1RixGNkYsRigvJkZaRjEsKComLCYjRjtGNEYoKiZGT0YoRi5GKEYsRihGL0YoRigqLEY9RigsKEY/RihGLkYsRjJGKEYoRjVGLEY2RixGOUYoRiwqKkZPRigsJkY3RihGKEYoRihGNUYsRkVGKEYsLyZGWkZTLCQqLEY9RihGZ25GKEZQRihGNUYsRjZGLEYoLyZGWkY6LCgqLEY9RihGYm9GKEY1RixGNkYsRi9GKEYsKioiIz1GKEY2RiwpRjVGMkYsRjlGKEYsKixGVkYoRmRvRihGNkYsRl9wRixGRUYoRiwvJkZaRkYsKCoqI0YoRjhGKEZkb0YoRjVGLEYvRihGLCosRjhGKEZkb0YoRjZGLEZfcEYsRjlGKEYsKiwjRigiIztGKCwsKiYiJDwiRigpRi5GO0YoRigqJiIkaSVGKClGLkY4RihGLComIiQyJUYoRkFGKEYsKiYiJC8nRihGLkYoRigiI1dGLEYoRl9wRiwpRjZGMkYsRkVGKEYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: D.6-2. (Forbidden values for a: 1 or 2/3.)
BaseStrEqns(15);
'd(nu[1])'=Simf(map(factor,extD(nu[1],15)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYmLUZpbjYkUSIyRidGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GIzYmLUZSNiQtRiM2J0ZccC1GLjYlUSJhRidGMUY0RmlxLUkmbWZyYWNHRiQ2KEZkcC1GaW42JFEiM0YnRjsvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfcy8lKWJldmVsbGVkR0Y/RjtGO0ZncC1GIzYoRmdxRmRxLUZSNiQtRlc2JUZZLUYjNiZGZHBGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUZmcjYoLUYjNiotRmluNiRRIjlGJ0Y7RmdwRmJyRmdwLUYjNihGZ3FGZHEtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGXG9GX29GOy1GIzYoLUZSNiQtRiM2J0ZccEZobkZpcUZickY7RjtGZ3AtRlI2JC1GIzYnRlxwRmRwRmlxLUYjNiZGaHJGZ3BGYnJGO0Y7RjtGXG9GX29GO0Zbc0Zdc0Zgc0Zic0ZcdC1GIzYoLUZmcjYoRmhuRmRwRltzRl1zRmBzRmJzRmdwLUZmcjYoLUYjNigtRlI2JC1GIzYmRlt2RmlxLUZpbjYkUSI1RidGO0Y7RjtGZ3AtRiM2KEZncUZkcS1GUjYkLUZXNiVGWS1GIzYmRml2RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RlxvRl9vRjstRiM2JkZldUZcb0Zfb0Y7RltzRl1zRmBzRmJzRlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsKiomIiIjRistSSMmd0dGKTYkJkkjbnVHRilGKkYnRishIiIqJiwmSSJhR0YpRjQjRi4iIiRGK0YrLUYwNiRGJyZGKDYjRi5GK0YrKiwiIipGK0Y3RissJkYrRjRGN0YrRjQsJkYuRjQqJkY5RitGN0YrRitGNC1GMDYkRicmRig2IyIiJUYrRjQqKiNGK0YuRissJkZCRisiIiZGK0YrRkBGNC1GMDYkRicmRig2I0ZLRitGNA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1JJm1mcmFjR0YkNigtRiM2KC1GaW42JFEiNkYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiM0YnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGXG9GX29GOy1GIzYoLUZSNiQtRiM2J0ZccEZlcS1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUYuNiVRImFGJ0YxRjRGO0Y7RmpwLUZSNiQtRiM2J0ZccEZobkZqci1GIzYmRmFyRmpwRl1zRjtGO0Y7RlxvRl9vRjsvJS5saW5ldGhpY2tuZXNzR0ZncS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqcy8lKWJldmVsbGVkR0Y/LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRmNwNigtRiM2Ki1GaW42JFEiOUYnRjtGanBGXXNGanAtRiM2KC1GUjYkRlZGO0ZocS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7RmRyRmZzRmhzRlt0Rl10Rl90LUZjcDYoLUYjNihGaG5GanAtRiM2KEZbdUZocS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiZGaHJGXG9GX29GO0Zmc0Zoc0ZbdEZddEZqci1GY3A2KC1GIzYoLUZpbjYkUSMxOEYnRjtGanAtRiM2KEZddUZocUZcdkZcb0Zfb0Y7RlxvRl9vRjstRiM2KEZgc0ZqcC1JJW1zdXBHRiQ2JUZmckZobi8lMXN1cGVyc2NyaXB0c2hpZnRHRmNvRlxvRl9vRjtGZnNGaHNGW3RGXXRGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKioqIiInIiIiLCZGLyEiIkkiYUdGKUYvRjEsJkYrRjEqJiIiJEYvRjJGL0YvRjEtSSMmd0dGKTYkJkYoNiNGLyZGKDYjRjVGL0YxKiwiIipGL0YyRi9GMEYxRjNGMS1GNzYkRicmRig2IyIiJUYvRjEqKEYrRi9GMEYxLUY3NiRGJyZGKDYjIiImRi9GMSoqIiM9Ri9GM0YxKUYwRitGMS1GNzYkRkFGR0YvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNiYtRmluNiRRIjJGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXHItRiM2Ji1GLjYlUSJhRidGMUY0RmFwLUYjNigtRlI2JC1GVzYlRlktRiM2JkZecEZcb0Zfb0Y7RmFvRjtGY3FGZnFGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGW3JGXXItSSZtZnJhY0dGJDYoLUYjNihGaG5GYXAtRiM2KEZmcUZjcS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiYtRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGW3JGXXJGYHFGW3NGYHJGO0Zcb0Zfb0Y7LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXQvJSliZXZlbGxlZEdGP0Zbcy1GIzYoLUZfczYoRmBxRl5wRmV0Rmd0Rmp0Rlx1RmFwLUZfczYoLUYjNigtRlI2JC1GIzYmLUYjNiZGaG5GYXBGYHJGO0Zbcy1GaW42JFEiNUYnRjtGO0Y7RmFwLUYjNihGZnFGY3EtRlI2JC1GVzYlRlktRiM2JkZcdkZcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7Rl50RmV0Rmd0Rmp0Rlx1RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKiomIiIjIiIiLUkjJndHRik2JCZJI251R0YpNiNGL0YnRi9GLyomSSJhR0YpRi8tRjE2JCZGKDYjRi5GJ0YvISIiKihGK0YvLCZGL0Y8RjdGL0Y8LUYxNiRGJyZGKDYjIiIlRi9GLyoqI0YvRi5GLywmKiZGK0YvRjdGL0YvIiImRi9GL0Y+RjwtRjE2JEYnJkYoNiNGSEYvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMkYnRjstRmluNiRRIjNGJ0Y7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkRl9xRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiZGanBGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2Ji1GLjYlUSJhRidGMUY0RmdxLUYjNigtRlI2JC1GVzYlRlktRiM2JkZncEZcb0Zfb0Y7RmFvRjtGZnItRlI2JEZWRjtGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2Ji1GUjYkLUYjNiYtRmVwNihGaG4tRmluNiRRIjlGJ0Y7Rl1xRmBxRmNxRmVxRl9zLUYjNihGZHBGZ3EtRiM2JEZkc0Y7RlxvRl9vRjtGO0Y7RmdxLUYjNihGaXNGZnItRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0ZhdC1GZXA2KC1GIzYoRmdwRmdxLUYjNihGX3RGZnJGZXVGXG9GX29GO0Zcb0Zfb0Y7LUYjNiYtRiM2J0ZccEZkckZhdEZkc0Y7RlxvRl9vRjtGXXFGYHFGY3FGZXFGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKiomIyIiIyIiJCIiIi1JIyZ3R0YpNiQmRig2I0YxJkYoNiNGMEYxISIiKiZJImFHRilGMS1GMzYkJkYoNiNGL0YnRjFGOSomLCYjRisiIipGMSomRi5GMUY7RjFGOUYxLUYzNiRGPiZGKDYjIiImRjFGMSooRi9GMSwmRjFGOUY7RjFGOS1GMzYkRidGR0YxRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCoqLCNGKyIiJUYrLCgqJiIiKkYrKUkiYUdGKSIiI0YrRisqJiIjOkYrRjRGKyEiIkY1RjhGKywmRitGOEY0RitGOCwmRjVGOComIiIkRitGNEYrRitGOC1JIyZ3R0YpNiQmSSJvR0YpRiomRkE2I0Y8RitGKyosRi5GKywoKiYiI0ZGK0YzRitGKyomIiNARitGNEYrRjgiIzVGK0YrRjlGOEY6RjgtRj42JCZGQTYjRjUmRkE2I0YvRitGOCoqI0Y1RjxGKywmRjtGK0YrRjhGK0Y5RjgtRj42JEZNJkZBNiMiIiZGK0Y4KiwiIidGK0ZTRitGOkY4KUY5RjVGOC1GPjYkRk9GVkYrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1285" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B=0 (found: D.6-3 and D-6.4.  Also found D.7 (same as above))</Text-field></Title>
<Group labelreference="L932" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(B||i=0,i=1..8)]:
rel3:=UpdateRel(%,2):</Text-field>
</Input>
</Group>
<Group labelreference="L944" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:=[]:
for i from 1 to 8 do
  ScalarForm(extD(B||i,3));
  eq:=[op(eq),op(%)]:
od:
op(solve(eq,[seq(seq(b||i||j,j=1..5),i=1..8)]));
rel4:=UpdateRel(%,3):
seq(eval(beta||i,rel4),i=1..8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N0ovSSRiMTFHNiIiIiEvSSRiMTJHRiVGJi9JJGIxM0dGJUYmL0kkYjE0R0YlRiYvSSRiMTVHRiVGJi9JJGIyMUdGJUkkVDIxR0YlL0kkYjIyR0YlSSRUMjJHRiUvSSRiMjNHRiVJJFQyM0dGJS9JJGIyNEdGJUkkVDI0R0YlL0kkYjI1R0YlSSRUMjVHRiUvSSRiMzFHRiVJJFQxMUdGJS9JJGIzMkdGJUkkVDEyR0YlL0kkYjMzR0YlSSRUMTNHRiUvSSRiMzRHRiVJJFQxNEdGJS9JJGIzNUdGJUkkVDE1R0YlL0kkYjQxR0YlRiYvSSRiNDJHRiVGJi9JJGI0M0dGJUYmL0kkYjQ0R0YlRiYvSSRiNDVHRiVGJi9JJGI1MUdGJUYmL0kkYjUyR0YlRiYvSSRiNTNHRiVGJi9JJGI1NEdGJUYmL0kkYjU1R0YlRiYvSSRiNjFHRiUsJEkkVDMxR0YlISIiL0kkYjYyR0YlLCRJJFQzMkdGJUZfby9JJGI2M0dGJSwkSSRUMzNHRiVGX28vSSRiNjRHRiUsJEkkVDM0R0YlRl9vL0kkYjY1R0YlLCRJJFQzNUdGJUZfby9JJGI3MUdGJUkkVDQxR0YlL0kkYjcyR0YlSSRUNDJHRiUvSSRiNzNHRiVJJFQ0M0dGJS9JJGI3NEdGJUkkVDQ0R0YlL0kkYjc1R0YlSSRUNDVHRiUvSSRiODFHRiVGJi9JJGI4MkdGJUYmL0kkYjgzR0YlRiYvSSRiODRHRiVGJi9JJGI4NUdGJUYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiwtRiM2Ji1JI21pR0YkNiVRJFQyMUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpGSC1JJW1zdWJHRiQ2JS1GUTYlUSJvRidGVEZWLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVEiK0YnRi9GNkZlbkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGXXAtRiM2Ji1GUTYlUSRUMjJGJ0ZURlZGWC1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZRNiVRJFQyM0YnRlRGVkZYLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRlE2JVEkVDI0RidGVEZWRlgtRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GUTYlUSRUMjVGJ0ZURlZGWC1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRjItRiM2LC1GIzYmLUZRNiVRJFQxMUYnRlRGVkZYRmduRi9GaW8tRiM2Ji1GUTYlUSRUMTJGJ0ZURlZGWEZkcEYvRmlvLUYjNiYtRlE2JVEkVDEzRidGVEZWRlhGYHFGL0Zpby1GIzYmLUZRNiVRJFQxNEYnRlRGVkZYRlxyRi9GaW8tRiM2Ji1GUTYlUSRUMTVGJ0ZURlZGWEZockYvRi9GMkYrRjJGK0YyLUYjNi0tRjM2LVEqJnVtaW51czA7RidGL0Y2RmVuRjxGPkZARkJGREZccEZecC1GIzYmLUZRNiVRJFQzMUYnRlRGVkZYRmduRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkZlbkY8Rj5GQEZCRkRGXHBGXnAtRiM2Ji1GUTYlUSRUMzJGJ0ZURlZGWEZkcEYvRmR1LUYjNiYtRlE2JVEkVDMzRidGVEZWRlhGYHFGL0ZkdS1GIzYmLUZRNiVRJFQzNEYnRlRGVkZYRlxyRi9GZHUtRiM2Ji1GUTYlUSRUMzVGJ0ZURlZGWEZockYvRi9GMi1GIzYsLUYjNiYtRlE2JVEkVDQxRidGVEZWRlhGZ25GL0Zpby1GIzYmLUZRNiVRJFQ0MkYnRlRGVkZYRmRwRi9GaW8tRiM2Ji1GUTYlUSRUNDNGJ0ZURlZGWEZgcUYvRmlvLUYjNiYtRlE2JVEkVDQ0RidGVEZWRlhGXHJGL0Zpby1GIzYmLUZRNiVRJFQ0NUYnRlRGVkZYRmhyRi9GL0YyRitGYm9GZW9GLw==">NioiIiEsLComSSRUMjFHNiIiIiImSSJvR0YnNiNGKEYoRigqJkkkVDIyR0YnRigmRio2IyIiI0YoRigqJkkkVDIzR0YnRigmRio2IyIiJEYoRigqJkkkVDI0R0YnRigmRio2IyIiJUYoRigqJkkkVDI1R0YnRigmRio2IyIiJkYoRigsLComSSRUMTFHRidGKEYpRihGKComSSRUMTJHRidGKEYuRihGKComSSRUMTNHRidGKEYzRihGKComSSRUMTRHRidGKEY4RihGKComSSRUMTVHRidGKEY9RihGKEYjRiMsLComSSRUMzFHRidGKEYpRighIiIqJkkkVDMyR0YnRihGLkYoRk4qJkkkVDMzR0YnRihGM0YoRk4qJkkkVDM0R0YnRihGOEYoRk4qJkkkVDM1R0YnRihGPUYoRk4sLComSSRUNDFHRidGKEYpRihGKComSSRUNDJHRidGKEYuRihGKComSSRUNDNHRidGKEYzRihGKComSSRUNDRHRidGKEY4RihGKComSSRUNDVHRidGKEY9RihGKEYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(nu[1],4) &amp;w o[5];
sd2(nu[2],4) &amp;w o[5];
sd2(nu[3],4) &amp;w o[5];
[a21=0,a22=0,a23=0,a24=0,a41=0,a42=0,a43=0,a44=0]:
rel5:=UpdateRel(%,4):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJGEyMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1GSTYlUSMmd0YnRkxGTy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GVEZWLUkobWZlbmNlZEdGJDYkLUYjNiwtSSVtc3ViR0YkNiUtRkk2JVEib0YnRkxGTy1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GVC9GRVEsMC4zMzMzMzMzZW1GJy1GX282JUZhby1GIzYmLUZnbzYkUSIyRidGL0Zqb0ZdcEYvRl9wRmJwLUZfbzYlRmFvLUYjNiYtRmdvNiRRIjNGJ0YvRmpvRl1wRi9GX3BGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNUYnRi9Gam9GXXBGL0ZfcEZqb0ZdcEYvRi9Gam9GXXBGL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JVEkYTQyRidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNixGXm9GYnBGaHBGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNEYnRi9Gam9GXXBGL0ZfcEZicEZmcUZqb0ZdcEYvRi9Gam9GXXBGL0YvRl1yLUYjNiYtRkk2JVEkYTQzRidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNixGXm9GYnBGX3FGYnBGW3NGYnBGZnFGam9GXXBGL0YvRmpvRl1wRi9GL0Zdci1GIzYmLUZJNiVRJGEyNEYnRkxGT0ZRLUYjNihGWUZmbi1Gam42JC1GIzYsRmhwRmJwRl9xRmJwRltzRmJwRmZxRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GLw==">LCoqJkkkYTIxRzYiIiIiLUkjJndHRiU2JiZJIm9HRiU2I0YmJkYrNiMiIiMmRis2IyIiJCZGKzYjIiImRiYhIiIqJkkkYTQyR0YlRiYtRig2JkYqRi0mRis2IyIiJUYzRiZGNiomSSRhNDNHRiVGJi1GKDYmRipGMEY7RjNGJkY2KiZJJGEyNEdGJUYmLUYoNiZGLUYwRjtGM0YmRjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSRhMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRiM2KC1GLjYlUSMmd0YnRjFGNC1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYkLUYjNiwtSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GaW42JUZbby1GIzYmLUZhbzYkUSIyRidGO0Zkb0Znb0Y7RmlvRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjNGJ0Y7RmRvRmdvRjtGaW9GXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3ItRiM2Ji1GLjYlUSRhMjFGJ0YxRjRGNy1GIzYoRlNGVi1GWjYkLUYjNixGaG5GXHBGYnBGXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNEYnRjtGZG9GZ29GO0Zpb0ZccEZgcUZkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGanFGXHItRiM2Ji1GLjYlUSRhMjRGJ0YxRjRGNy1GIzYoRlNGVi1GWjYkLUYjNixGaG5GXHBGaXBGXHBGaHJGXHBGYHFGZG9GZ29GO0Y7RmRvRmdvRjtGO0Zfcy1GIzYmLUYuNiVRJGEyM0YnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2LEZicEZccEZpcEZccEZockZccEZgcUZkb0Znb0Y7RjtGZG9GZ29GO0Y7Rjs=">LCoqJkkkYTIyRzYiIiIiLUkjJndHRiU2JiZJIm9HRiU2I0YmJkYrNiMiIiMmRis2IyIiJCZGKzYjIiImRiZGJiomSSRhMjFHRiVGJi1GKDYmRipGLSZGKzYjIiIlRjNGJkYmKiZJJGEyNEdGJUYmLUYoNiZGKkYwRjpGM0YmISIiKiZJJGEyM0dGJUYmLUYoNiZGLUYwRjpGM0YmRkE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJGE0MkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1GSTYlUSMmd0YnRkxGTy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GVEZWLUkobWZlbmNlZEdGJDYkLUYjNiwtSSVtc3ViR0YkNiUtRkk2JVEib0YnRkxGTy1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GVC9GRVEsMC4zMzMzMzMzZW1GJy1GX282JUZhby1GIzYmLUZnbzYkUSIyRidGL0Zqb0ZdcEYvRl9wRmJwLUZfbzYlRmFvLUYjNiYtRmdvNiRRIjNGJ0YvRmpvRl1wRi9GX3BGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNUYnRi9Gam9GXXBGL0ZfcEZqb0ZdcEYvRi9Gam9GXXBGL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JVEkYTQxRidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNixGXm9GYnBGaHBGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNEYnRi9Gam9GXXBGL0ZfcEZicEZmcUZqb0ZdcEYvRi9Gam9GXXBGL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JVEkYTQ0RidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNixGXm9GYnBGX3FGYnBGW3NGYnBGZnFGam9GXXBGL0YvRmpvRl1wRi9GL0Zicy1GIzYmLUZJNiVRJGE0M0YnRkxGT0ZRLUYjNihGWUZmbi1Gam42JC1GIzYsRmhwRmJwRl9xRmJwRltzRmJwRmZxRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GLw==">LCoqJkkkYTQyRzYiIiIiLUkjJndHRiU2JiZJIm9HRiU2I0YmJkYrNiMiIiMmRis2IyIiJCZGKzYjIiImRiYhIiIqJkkkYTQxR0YlRiYtRig2JkYqRi0mRis2IyIiJUYzRiZGNiomSSRhNDRHRiVGJi1GKDYmRipGMEY7RjNGJkYmKiZJJGE0M0dGJUYmLUYoNiZGLUYwRjtGM0YmRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[2],5) &amp;w o[5];
0 = GetRel(nu[3],5) &amp;w o[5];
map(v-&gt;op(ScalarForm(rhs(v))),[%,%%]):
op(solve(%,[T11,T22,T33,T44,T23,T24,T32,T41,T13,T14]));
rel6:=UpdateRel(%,5):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1GVTYlUSMmd0YnRlhGZW4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GW3A2JUZdcC1GIzYmLUYsNiRRIjJGJ0YvRmVwRmhwRi9GanBGXHEtRltwNiVGXXAtRiM2Ji1GLDYkUSI1RidGL0ZlcEZocEYvRmpwRmVwRmhwRi9GL0ZlcEZocEYvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2Ji1GZm82JC1GIzYnRkwtRlU2JVEkVDIzRidGWEZlbi1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYoLUkmbWZyYWNHRiQ2KEZicC1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHRmRwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlt0LyUpYmV2ZWxsZWRHRjhGZ24tRiM2JC1GVTYlUSRhMjVGJ0ZYRmVuRi9GZXBGaHBGL0YvRi9GZ24tRiM2KEZfb0Ziby1GZm82JC1GIzYqRmpvRlxxLUZbcDYlRl1wLUYjNiZGZHNGZXBGaHBGL0ZqcEZccUZpcUZlcEZocEYvRi9GZXBGaHBGL0YvRmByLUYjNiYtRmZvNiQtRiM2KUZMLUZVNiVRJFQyNEYnRlhGZW5GXHMtRlU2JVEkVDMxRidGWEZlbkZcc0ZicEYvRi9GZ24tRiM2KEZfb0Ziby1GZm82JC1GIzYqRmpvRlxxLUZbcDYlRl1wLUYjNiYtRiw2JFEiNEYnRi9GZXBGaHBGL0ZqcEZccUZpcUZlcEZocEYvRi9GZXBGaHBGL0YvRmByLUYjNiYtRmZvNiQtRiM2J0ZMLUZVNiVRJFQzMkYnRlhGZW5GXHNGX3NGL0YvRmduLUYjNihGX29GYm8tRmZvNiQtRiM2KkZicUZccUZhdkZccUZpcUZlcEZocEYvRi9GZXBGaHBGL0YvRlxzLUYjNiYtRlU2JVEkVDMzRidGWEZlbkZnbi1GIzYoRl9vRmJvLUZmbzYkLUYjNipGW3VGXHFGYXZGXHFGaXFGZXBGaHBGL0YvRmVwRmhwRi9GL0YvRmVwRmhwRi8=">LyIiISwsKiZJJFQyMkc2IiIiIi1JIyZ3R0YnNiUmSSJvR0YnNiNGKCZGLTYjIiIjJkYtNiMiIiZGKCEiIiomLCZJJFQyM0dGJ0Y1KiYjRigiIiRGKEkkYTI1R0YnRihGNUYoLUYqNiVGLCZGLTYjRjtGMkYoRigqJiwoSSRUMjRHRidGNUkkVDMxR0YnRjVGKEY1RigtRio2JUYsJkYtNiMiIiVGMkYoRigqJiwmSSRUMzJHRidGNUY5RjVGKC1GKjYlRi9GR0YyRihGKComSSRUMzNHRidGKC1GKjYlRj9GR0YyRihGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkVDExRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUZPNiVRIm9GJ0ZSRlUtRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZURjtGPUY/RkFGQ0ZaL0ZJUSwwLjMzMzMzMzNlbUYnLUZlbzYlRmdvLUYjNiYtRiw2JFEiMkYnRi9GX3BGYnBGL0ZkcEZmcC1GZW82JUZnby1GIzYmLUYsNiRRIjVGJ0YvRl9wRmJwRi9GZHBGX3BGYnBGL0YvRl9wRmJwRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl5yLUYjNiYtRmBvNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkNGXXJGX3ItRk82JVEkVDQxRidGUkZVLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGXXJGX3ItRiM2KC1JJm1mcmFjR0YkNihGXHAtRiw2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR0ZecC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4RlctRiM2JC1GTzYlUSRhNDVGJ0ZSRlVGL0ZfcEZicEYvRi9GL0ZXLUYjNihGaW5GXG8tRmBvNiQtRiM2KkZkb0ZmcC1GZW82JUZnby1GIzYmRmRzRl9wRmJwRi9GZHBGZnBGY3FGX3BGYnBGL0YvRl9wRmJwRi9GL0ZqcS1GIzYmLUZgbzYkLUYjNilGZnItRk82JVEkVDEzRidGUkZVRlxzLUZPNiVRJFQ0MkYnRlJGVUZcc0ZccEYvRi9GVy1GIzYoRmluRlxvLUZgbzYkLUYjNipGXHFGZnBGW3VGZnBGY3FGX3BGYnBGL0YvRl9wRmJwRi9GL0ZqcS1GIzYmLUZgbzYkLUYjNidGZnItRk82JVEkVDE0RidGUkZVRlxzRl9zRi9GL0ZXLUYjNihGaW5GXG8tRmBvNiQtRiM2KkZccUZmcC1GZW82JUZnby1GIzYmLUYsNiRRIjRGJ0YvRl9wRmJwRi9GZHBGZnBGY3FGX3BGYnBGL0YvRl9wRmJwRi9GL0ZqcS1GIzYmLUZPNiVRJFQ0NEYnRlJGVUZXLUYjNihGaW5GXG8tRmBvNiQtRiM2KkZbdUZmcEZgd0ZmcEZjcUZfcEZicEYvRi9GX3BGYnBGL0YvRi9GX3BGYnBGLw==">LyIiISwsKiZJJFQxMUc2IiIiIi1JIyZ3R0YnNiUmSSJvR0YnNiNGKCZGLTYjIiIjJkYtNiMiIiZGKEYoKiYsJkkkVDQxR0YnISIiKiYjRigiIiRGKEkkYTQ1R0YnRihGOEYoLUYqNiVGLCZGLTYjRjtGMkYoRigqJiwoSSRUMTNHRidGOEkkVDQyR0YnRjhGKEY4RigtRio2JUYvRj9GMkYoRigqJiwmSSRUMTRHRidGOEY5RjhGKC1GKjYlRi8mRi02IyIiJUYyRihGKComSSRUNDRHRidGKC1GKjYlRj9GTEYyRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNigtSSNtaUdGJDYlUSRUMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRUMjJGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQzM0YnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkVDQ0RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUMjNGJ0Y0RjdGOi1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZpcC1GLDYoLUkmbWZyYWNHRiQ2KC1GVTYkUSIxRidGPi1GVTYkUSIzRidGPi8lLmxpbmV0aGlja25lc3NHRmJxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZbby9GU0Zcby1GLDYkLUYxNiVRJGEyNUYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkVDI0RidGNEY3RjotRiw2J0ZlcC1GMTYlUSRUMzFGJ0Y0RjctRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZocEZqcEZgcUY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQzMkYnRjRGN0Y6RmNwRlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQ0MUYnRjRGN0Y6LUYsNidGZXAtRiw2KEZdcUZfci1GLDYkLUYxNiVRJGE0NUYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkVDEzRidGNEY3RjotRiw2J0ZlcC1GMTYlUSRUNDJGJ0Y0RjdGYnNGYHFGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUMTRGJ0Y0RjdGOkZfdEZYRmVuRj5GWEZlbkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NywvSSRUMTFHNiIiIiEvSSRUMjJHRiVGJi9JJFQzM0dGJUYmL0kkVDQ0R0YlRiYvSSRUMjNHRiUsJComIyIiIiIiJEYySSRhMjVHRiVGMiEiIi9JJFQyNEdGJSwmSSRUMzFHRiVGNUYyRjUvSSRUMzJHRiVGLy9JJFQ0MUdGJSwkKiZGMUYySSRhNDVHRiVGMkY1L0kkVDEzR0YlLCZJJFQ0MkdGJUY1RjJGNS9JJFQxNEdGJUY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1233" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(nu[2],6);
sd2(nu[3],6);
sd2(nu[1],6) &amp;w o[1] &amp;w o[4];
sd2(nu[1],6) &amp;w o[2] &amp;w o[3];
[C1=0,C3=0,C4=0,C6=0,C7=0,C9=0,a25=0,a45=0,T42=-C5-1/2,T31=C5-1/2]:
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSNDMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GIzYoLUYuNiVRIyZ3RidGMUY0LUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjtGPS9GQUYzRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZpbjYlRltvLUYjNiYtRmFvNiRRIjJGJ0Y7RmRvRmdvRjtGaW9GXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZHEtRiM2Ji1GWjYkLUYjNictRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKRmNxRmVxLUYjNigtSSZtZnJhY0dGJDYoLUZhbzYkUSI0RidGOy1GYW82JFEiM0YnRjsvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zecy8lKWJldmVsbGVkR0Y/RjctRiM2JC1GLjYlUSRhMjVGJ0YxRjRGO0Zkb0Znb0Y7RmBxLUYuNiVRI0M0RidGMUY0RjtGO0Y3LUYjNihGU0ZWLUZaNiQtRiM2KkZobkZccC1GaW42JUZbby1GIzYmRmdyRmRvRmdvRjtGaW9GXHBGaXBGZG9GZ29GO0Y7RmRvRmdvRjtGO0ZgcS1GIzYmLUZaNiQtRiM2KUZcckZgb0ZgcS1GIzYmRmZwRjctRi42JVEjQzVGJ0YxRjRGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNxRmVxLUYjNiZGZnBGNy1GLjYlUSRUMzFGJ0YxRjRGO0Y7RjtGNy1GIzYoRlNGVi1GWjYkLUYjNipGaG5GXHAtRmluNiVGW28tRiM2JkZkckZkb0Znb0Y7RmlvRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGYHEtRiM2Ji1GWjYkLUYjNidGXHJGaHNGYHFGX3JGO0Y7RjctRiM2KEZTRlYtRlo2JC1GIzYqRmJwRlxwRl52RlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGYHUtRiM2Ji1GLjYlUSNDN0YnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2KkZhdEZccEZedkZccEZpcEZkb0Znb0Y7RjtGZG9GZ29GO0Y7Rjs=">LCwqJkkjQzFHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiIyZGKzYjIiImRiZGJiomLCYqJiMiIiUiIiRGJkkkYTI1R0YlRiYhIiJJI0M0R0YlRiZGJi1GKDYlRiomRis2I0Y4RjBGJkYmKiYsKEYmRjoqJkYvRiZJI0M1R0YlRiZGJiomRi9GJkkkVDMxR0YlRiZGOkYmLUYoNiVGKiZGKzYjRjdGMEYmRiYqJiwmRjtGOkY1RiZGJi1GKDYlRi1GSEYwRiZGJiomSSNDN0dGJUYmLUYoNiVGPkZIRjBGJkY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI0MzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1GIzYoLUZJNiVRIyZ3RidGTEZPLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZORjdGOUY7Rj1GP0ZUL0ZFUSwwLjMzMzMzMzNlbUYnLUZfbzYlRmFvLUYjNiYtRmdvNiRRIjJGJ0YvRmpvRl1wRi9GX3BGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNUYnRi9Gam9GXXBGL0ZfcEZqb0ZdcEYvRi9Gam9GXXBGL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmpuNiQtRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GZ282JFEiNEYnRi8tRmdvNiRRIjNGJ0YvLyUubGluZXRoaWNrbmVzc0dGaW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnMvJSliZXZlbGxlZEdGNEZRLUYjNiQtRkk2JVEkYTQ1RidGTEZPRi9Gam9GXXBGL0ZmcS1GSTYlUSNDNkYnRkxGT0YvRi9GUS1GIzYoRllGZm4tRmpuNiQtRiM2KkZeb0ZicC1GX282JUZhby1GIzYmRmdyRmpvRl1wRi9GX3BGYnBGX3FGam9GXXBGL0YvRmpvRl1wRi9GL0ZmcS1GIzYmLUZqbjYkLUYjNilGKy1GIzYmRlxxRlEtRkk2JVEkVDQyRidGTEZPRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGZm9GYHUtRiM2JkZccUZRLUZJNiVRI0M1RidGTEZPRi9GL0YvRlEtRiM2KEZZRmZuLUZqbjYkLUYjNipGaHBGYnBGYXRGYnBGX3FGam9GXXBGL0YvRmpvRl1wRi9GL0ZmcS1GIzYmLUZqbjYkLUYjNidGK0ZfckZgdUZoc0YvRi9GUS1GIzYoRllGZm4tRmpuNiQtRiM2KkZocEZicC1GX282JUZhby1GIzYmRmRyRmpvRl1wRi9GX3BGYnBGX3FGam9GXXBGL0YvRmpvRl1wRi9GL0ZmcS1GIzYmLUZJNiVRI0M5RidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNipGYXRGYnBGanZGYnBGX3FGam9GXXBGL0YvRmpvRl1wRi9GL0Yv">LCwqJkkjQzNHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiIyZGKzYjIiImRiYhIiIqJiwmKiYjIiIlIiIkRiZJJGE0NUdGJUYmRiZJI0M2R0YlRiZGJi1GKDYlRiomRis2I0Y5RjBGJkYmKiYsKComRi9GJkkkVDQyR0YlRiZGM0YmRjMqJkYvRiZJI0M1R0YlRiZGM0YmLUYoNiVGLUY+RjBGJkYmKiYsJkY2RjNGO0YzRiYtRig2JUYtJkYrNiNGOEYwRiZGJiomSSNDOUdGJUYmLUYoNiVGPkZMRjBGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRi8tRlM2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZhby1GIzYkLUkjbWlHRiQ2JVEkYTI1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZm82JVEjQzRGJ0Zpb0ZccEYvRi9GXW8tRiM2KC1GZm82JVEjJndGJ0Zpb0ZccC1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GYG9GYm8tRkk2JC1GIzYuLUklbXN1YkdGJDYlLUZmbzYlUSJvRidGaW9GXHAtRiM2Ji1GUzYkRmVuRi9GXnBGYXBGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGW3BGN0Y5RjtGPUY/RmBvL0ZFUSwwLjMzMzMzMzNlbUYnLUZmcTYlRmhxLUYjNiYtRlM2JFEiMkYnRi9GXnBGYXBGL0ZfckZici1GZnE2JUZocS1GIzYmRlZGXnBGYXBGL0ZfckZici1GZnE2JUZocS1GIzYmLUZTNiRRIjRGJ0YvRl5wRmFwRi9GX3JGYnItRmZxNiVGaHEtRiM2JkZSRl5wRmFwRi9GX3JGXnBGYXBGL0YvRl5wRmFwRi9GL0ZecEZhcEYv">LCQqJiwmKiYjIiImIiIkIiIiSSRhMjVHNiJGKUYpSSNDNEdGK0YpRiktSSMmd0dGKzYnJkkib0dGKzYjRikmRjE2IyIiIyZGMTYjRigmRjE2IyIiJSZGMTYjRidGKSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZELyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zobi1GIzYkLUkjbWlHRiQ2JVEkYTQ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGOS1GSzYtUSgmbWludXM7RidGOUZORlBGUkZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GX3AtRl5vNiVRI0M2RidGYW9GZG9GOUY5RkotRiM2KC1GXm82JVEjJndGJ0Zhb0Zkby1GSzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5Rk5GUEZSRlRGVkZYRlpGZm5GaW4tRiw2JC1GIzYuLUklbXN1YkdGJDYlLUZebzYlUSJvRidGYW9GZG8tRiM2Ji1GNjYkRkFGOUZmb0Zpb0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRks2LVEiLEYnRjlGTi9GUUZjb0ZSRlRGVkZYRlpGZm4vRmpuUSwwLjMzMzMzMzNlbUYnLUZhcTYlRmNxLUYjNiYtRjY2JFEiMkYnRjlGZm9GaW9GOUZqcUZdci1GYXE2JUZjcS1GIzYmRjxGZm9GaW9GOUZqcUZdci1GYXE2JUZjcS1GIzYmLUY2NiRRIjRGJ0Y5RmZvRmlvRjlGanFGXXItRmFxNiVGY3EtRiM2JkY1RmZvRmlvRjlGanFGZm9GaW9GOUY5RmZvRmlvRjlGOQ==">KiYsJiomIyIiJiIiJCIiIkkkYTQ1RzYiRihGKEkjQzZHRiohIiJGKC1JIyZ3R0YqNicmSSJvR0YqNiNGKCZGMTYjIiIjJkYxNiNGJyZGMTYjIiIlJkYxNiNGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in [1,3,4,6,7,9] do
  extD(C||i,7);
od;
[seq(seq(c||i||j=0,j=1..5),i in [1,3,4,6,7,9])]:
rel8:=UpdateRel(%,7):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGMxMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzExRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGMxMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGMxM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGMxNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGMxNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGMzMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzMxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGMzMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGMzM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGMzNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGMzNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM0MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzQxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM0MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM0M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM0NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM0NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM2MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzYxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM2MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM2M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM2NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM2NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM3MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzcxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM3MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM3M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM3NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM3NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjOTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM5MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzkxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM5MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM5M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM5NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM5NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L953" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[2],8);
0 = GetRel(nu[3],8);
[T15=0,T25=0,T35=0,T45=0];
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkVDI1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GVTYlUSJvRidGWEZlbi1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRmBvNiQtRmNvNiVGZW8tRiM2Ji1GLDYkUSI1RidGL0ZdcEZgcEYvRmJwRi9GXXBGYHBGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRlU2JVEkVDM1RidGWEZlbkZnbi1GIzYoLUZgbzYkLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEYvRmRwRmdwRl1wRmBwRi9GL0YvRl1wRmBwRi8=">LyIiISwmKiZJJFQyNUc2IiIiIi1JIyZ3R0YnNiQmSSJvR0YnNiNGKCZGLTYjIiImRighIiIqJkkkVDM1R0YnRigtRio2JCZGLTYjIiIlRi9GKEYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkVDE1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GVTYlUSJvRidGWEZlbi1GIzYmLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRmBvNiQtRmNvNiVGZW8tRiM2Ji1GLDYkUSI1RidGL0ZdcEZgcEYvRmJwRi9GXXBGYHBGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRlU2JVEkVDQ1RidGWEZlbkZnbi1GIzYoLUZgbzYkLUZjbzYlRmVvLUYjNiYtRiw2JFEiM0YnRi9GXXBGYHBGL0ZicEYvRmRwRmdwRl1wRmBwRi9GL0YvRl1wRmBwRi8=">LyIiISwmKiZJJFQxNUc2IiIiIi1JIyZ3R0YnNiQmSSJvR0YnNiMiIiMmRi02IyIiJkYoISIiKiZJJFQ0NUdGJ0YoLUYqNiQmRi02IyIiJEYwRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyYvSSRUMTVHNiIiIiEvSSRUMjVHRiVGJi9JJFQzNUdGJUYmL0kkVDQ1R0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L955" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(zeta[2],9);
[T21=T12,T43=T34,T51=0,T52=0,T53=0,T54=0]:
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Li1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GVDYlUSRUMjFGJ0ZXRlpGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGY28tRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZUNiVRIm9GJ0ZXRlotRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmJvRmRvLUZPNiQtRmpvNiVGXHAtRiM2Ji1GLDYkUSIyRidGL0ZkcEZncEYvRmlwRi9GZHBGZ3BGL0YvRmZuLUYjNihGZHFGX28tRlQ2JVEkVDUxRidGV0ZaRl9vLUYjNihGZ29GW3EtRk82JC1Gam82JUZccC1GIzYmLUYsNiRRIjVGJ0YvRmRwRmdwRi9GaXBGL0ZkcEZncEYvRi9GZm4tRiM2KEZkcUZfby1GVDYlUSRUNTJGJ0ZXRlpGX28tRiM2KEZecUZbcUZeckZkcEZncEYvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbby1GIzYmLUZPNiQtRiM2Ji1GVDYlUSRUMzRGJ0ZXRlpGZm4tRlQ2JVEkVDQzRidGV0ZaRi9GL0Zfby1GIzYoLUZPNiQtRmpvNiVGXHAtRiM2Ji1GLDYkUSIzRidGL0ZkcEZncEYvRmlwRi9GW3EtRk82JC1Gam82JUZccC1GIzYmLUYsNiRRIjRGJ0YvRmRwRmdwRi9GaXBGL0ZkcEZncEYvRi9GZm4tRiM2KEZkcUZfby1GVDYlUSRUNTNGJ0ZXRlpGX28tRiM2KEZfdEZbcUZeckZkcEZncEYvRi9GZm4tRiM2KEZkcUZfby1GVDYlUSRUNTRGJ0ZXRlpGX28tRiM2KEZodEZbcUZeckZkcEZncEYvRi9GL0ZkcEZncEYv">LyIiISwuKiYsJkkkVDEyRzYiIiIiSSRUMjFHRighIiJGKS1JIyZ3R0YoNiQmSSJvR0YoNiNGKSZGMDYjIiIjRilGKSooRjRGKUkkVDUxR0YoRiktRi02JEYvJkYwNiMiIiZGKUYrKihGNEYpSSRUNTJHRihGKS1GLTYkRjJGOUYpRisqJiwmSSRUMzRHRihGKUkkVDQzR0YoRitGKS1GLTYkJkYwNiMiIiQmRjA2IyIiJUYpRikqKEY0RilJJFQ1M0dGKEYpLUYtNiRGRkY5RilGKyooRjRGKUkkVDU0R0YoRiktRi02JEZJRjlGKUYr</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Vertical relations - T31 and T55 must be constant for homogeneous structures</Text-field></Title>
<Group labelreference="L1120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(tau[1],10);
GetVertRel(tau[2],10);
GetVertRel(tau[3],10);
GetVertRel(tau[4],10);
GetVertRel(tau[5],10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQxMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZecS1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvRl9zRmdzLUYjNihGVEZnbi1GXm82JC1GIzYwLUZjbzYlLUZVNiVRJyYjOTUwO0YnL0ZZRjhGL0Zob0ZicEZkcEZib0ZkcEZqcEZkcEZhcUZkcEZocUZkcEZfckZdcEZgcEYvRi9GXXBGYHBGL0YvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDEyR0YnISIiKihGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDEyRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KEZocC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZHMtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDEyR0YnRiwqKEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQzNEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZecS1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvRl9zRmdzLUYjNihGVEZnbi1GXm82JC1GIzYwLUZjbzYlLUZVNiVRJyYjOTUwO0YnL0ZZRjhGL0Zob0ZicEZkcEZib0ZkcEZqcEZkcEZhcUZkcEZocUZkcEZfckZdcEZgcEYvRi9GXXBGYHBGL0YvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDM0R0YnISIiKihGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDM0RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KEZocC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZHMtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDM0R0YnRiwqKEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RixGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIS1JIyZ3RzYiNigmSSJvR0YmNiMiIiImRik2IyIiIyZGKTYjIiIkJkYpNiMiIiUmRik2IyIiJi1JImRHJSpwcm90ZWN0ZWRHNiNJJFQ1NUdGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L1240" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(tau[1],10) &amp;w o[2];
GetRel(tau[2],10) &amp;w o[1];
GetRel(tau[5],10) &amp;w o[5];
sd2(tau[5],10) &amp;w o[5];
[seq(c5||j=0,j=1..5),T55=C5^2+1/4-T12*T34,seq(D||j=0,j=1..4)];
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSRjNTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRiM2KC1GLjYlUSMmd0YnRjFGNC1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GaW42JUZbby1GIzYmLUZhbzYkUSIyRidGO0Zkb0Znb0Y7RmlvRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjNGJ0Y7RmRvRmdvRjtGaW9GZG9GZ29GO0Y7RmRvRmdvRjtGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNiYtRi42JVEkYzU0RidGMUY0RjctRiM2KEZTRlYtRlo2JC1GIzYqRmJwRlxwRmlwRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjRGJ0Y7RmRvRmdvRjtGaW9GZG9GZ29GO0Y7RmRvRmdvRjtGO0ZgcS1GIzYmLUZaNiQtRiM2LS1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3FGZXEtRiM2JC1JJW1zdXBHRiQ2JS1GLjYlUSNDNUYnRjFGNEZmcC8lMXN1cGVyc2NyaXB0c2hpZnRHRltwRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZjcUZlcS1JJm1mcmFjR0YkNihGYG9GZXIvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZldC8lKWJldmVsbGVkR0Y/RmBxLUYjNiYtRi42JVEkVDM0RidGMUY0RjctRi42JVEkVDEyRidGMUY0RjtGYHEtRi42JVEkYzU1RidGMUY0RmBxLUYuNiVRJFQ1NUYnRjFGNEY7RjtGNy1GIzYoRlNGVi1GWjYkLUYjNipGYnBGXHBGaXBGXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7Rjs=">LCgqJkkkYzUxRzYiIiIiLUkjJndHRiU2JSZJIm9HRiU2I0YmJkYrNiMiIiMmRis2IyIiJEYmRiYqJkkkYzU0R0YlRiYtRig2JUYtRjAmRis2IyIiJUYmRiYqJiwsKiQpSSNDNUdGJUYvRiYhIiIjRiZGOUY/KiZJJFQzNEdGJUYmSSRUMTJHRiVGJkYmSSRjNTVHRiVGJkkkVDU1R0YlRiZGJi1GKDYlRi1GMCZGKzYjIiImRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSRjNTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRiM2KC1GLjYlUSMmd0YnRjFGNC1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GaW42JUZbby1GIzYmLUZhbzYkUSIyRidGO0Zkb0Znb0Y7RmlvRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjRGJ0Y7RmRvRmdvRjtGaW9GZG9GZ29GO0Y7RmRvRmdvRjtGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNiYtRi42JVEkYzUzRidGMUY0RjctRiM2KEZTRlYtRlo2JC1GIzYqRmhuRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjNGJ0Y7RmRvRmdvRjtGaW9GXHBGaXBGZG9GZ29GO0Y7RmRvRmdvRjtGO0ZgcS1GIzYmLUZaNiQtRiM2LS1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3FGZXEtRi42JVEkYzU1RidGMUY0RmBxLUYuNiVRJFQ1NUYnRjFGNC1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNxRmVxLUYjNiQtSSVtc3VwR0YkNiUtRi42JVEjQzVGJ0YxRjRGZnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZbcEY7RmdzLUkmbWZyYWNHRiQ2KEZgb0ZdcS8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlt1LyUpYmV2ZWxsZWRHRj9GYHEtRiM2Ji1GLjYlUSRUMzRGJ0YxRjRGNy1GLjYlUSRUMTJGJ0YxRjRGO0Y7RjtGNy1GIzYoRlNGVi1GWjYkLUYjNipGaG5GXHBGaXBGXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7Rjs=">LCgqJkkkYzUyRzYiIiIiLUkjJndHRiU2JSZJIm9HRiU2I0YmJkYrNiMiIiMmRis2IyIiJUYmRiYqJkkkYzUzR0YlRiYtRig2JUYqJkYrNiMiIiRGMEYmRiYqJiwsSSRjNTVHRiUhIiJJJFQ1NUdGJUYmKiQpSSNDNUdGJUYvRiZGPSNGJkYyRj0qJkkkVDM0R0YlRiZJJFQxMkdGJUYmRiZGJi1GKDYlRipGMCZGKzYjIiImRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRJFQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YyUSdpdGFsaWNGJ0Y0LUZNNiVRI0M1RidGUEZTRjQtRiM2KC1GTTYlUSMmd0YnRlBGUy1GNTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YxRjhGO0Y9Rj9GQUZDRkVGR0ZKLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk02JVEib0YnRlBGUy1GIzYmLUYuNiRRIjFGJ0YxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNTYtUSIsRidGMUY4L0Y8RlJGPUY/RkFGQ0ZFRkcvRktRLDAuMzMzMzMzM2VtRictRmBvNiVGYm8tRiM2JkYtRmpvRl1wRjFGX3BGYnAtRmBvNiVGYm8tRiM2Ji1GLjYkUSI1RidGMUZqb0ZdcEYxRl9wRmpvRl1wRjFGMUZqb0ZdcEYxRjEtRjU2LVEiK0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZncS1GIzYmLUZbbzYkLUYjNistRjU2LVEqJnVtaW51czA7RidGMUY4RjtGPUY/RkFGQ0ZFRmZxRmhxLUZNNiVRJFQ1NUYnRlBGU0ZjcS1GIzYkLUklbXN1cEdGJDYlRlVGLS8lMXN1cGVyc2NyaXB0c2hpZnRHRmFwRjFGY3EtSSZtZnJhY0dGJDYoRmdvLUYuNiRRIjRGJ0YxLyUubGluZXRoaWNrbmVzc0dGaW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnMvJSliZXZlbGxlZEdGOi1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRmZxRmhxLUYjNiYtRk02JVEkVDM0RidGUEZTRjRGTEYxRjFGMUY0LUYjNihGWkZnbi1GW282JC1GIzYqRl9vRmJwLUZgbzYlRmJvLUYjNiYtRi42JFEiM0YnRjFGam9GXXBGMUZfcEZicEZccUZqb0ZdcEYxRjFGam9GXXBGMUYxRmNxLUYjNiZGW3JGNC1GIzYoRlpGZ24tRltvNiQtRiM2KkZocEZicC1GYG82JUZiby1GIzYmRl9zRmpvRl1wRjFGX3BGYnBGXHFGam9GXXBGMUYxRmpvRl1wRjFGMUZbdC1GIzYqRi1GNEZgdEY0RlVGNC1GIzYoRlpGZ24tRltvNiQtRiM2KkZpdEZicEZodUZicEZccUZqb0ZdcEYxRjFGam9GXXBGMUYxRjE=">LCoqKiIiIyIiIkkkVDEyRzYiRiVJI0M1R0YnRiUtSSMmd0dGJzYlJkkib0dGJzYjRiUmRi02I0YkJkYtNiMiIiZGJUYlKiYsKkkkVDU1R0YnISIiKiQpRihGJEYlRiUjRiUiIiVGJSomSSRUMzRHRidGJUYmRiVGN0YlLUYqNiVGLCZGLTYjIiIkRjFGJUYlKiZGNUYlLUYqNiVGLyZGLTYjRjtGMUYlRiUqKkYkRiVGPUYlRihGJS1GKjYlRkBGRkYxRiVGNw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEjRDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRk42JVEkYzUyRidGUUZURjZGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRmpuLUYjNigtRk42JVEjJndGJ0ZRRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRmluRltvLUYuNiQtRiM2LC1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiYtSSNtbkdGJDYkUSIxRidGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjM2LVEiLEYnRjZGOS9GPUZTRj5GQEZCRkRGRkZpbi9GTFEsMC4zMzMzMzMzZW1GJy1GaW82JUZbcC1GIzYmLUZhcDYkUSIyRidGNkZkcEZncEY2RmlwRlxxLUZpbzYlRltwLUYjNiYtRmFwNiRRIjNGJ0Y2RmRwRmdwRjZGaXBGXHEtRmlvNiVGW3AtRiM2Ji1GYXA2JFEiNUYnRjZGZHBGZ3BGNkZpcEZkcEZncEY2RjZGZHBGZ3BGNkY2LUYzNi1RIitGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNiYtRi42JC1GIzYnRjItRk42JVEkYzUxRidGUUZURlYtRk42JVEjRDJGJ0ZRRlRGNkY2RmZuLUYjNihGXm9GYW8tRi42JC1GIzYsRmhvRlxxRmJxRlxxLUZpbzYlRltwLUYjNiYtRmFwNiRRIjRGJ0Y2RmRwRmdwRjZGaXBGXHFGYHJGZHBGZ3BGNkY2RmRwRmdwRjZGNkZnci1GIzYmLUYuNiQtRiM2Ji1GTjYlUSRjNTRGJ0ZRRlRGZ3ItRk42JVEjRDRGJ0ZRRlRGNkY2RmZuLUYjNihGXm9GYW8tRi42JC1GIzYsRmhvRlxxRmlxRlxxRlx0RlxxRmByRmRwRmdwRjZGNkZkcEZncEY2RjZGZ3ItRiM2Ji1GLjYkLUYjNiYtRk42JVEkYzUzRidGUUZURlYtRk42JVEjRDNGJ0ZRRlRGNkY2RmZuLUYjNihGXm9GYW8tRi42JC1GIzYsRmJxRlxxRmlxRlxxRlx0RlxxRmByRmRwRmdwRjZGNkZkcEZncEY2RjZGNg==">LCoqJiwmSSNEMUc2IiEiIkkkYzUyR0YmRiciIiItSSMmd0dGJjYmJkkib0dGJjYjRikmRi42IyIiIyZGLjYjIiIkJkYuNiMiIiZGKUYpKiYsJkkkYzUxR0YmRidJI0QyR0YmRidGKS1GKzYmRi1GMCZGLjYjIiIlRjZGKUYpKiYsJkkkYzU0R0YmRilJI0Q0R0YmRilGKS1GKzYmRi1GM0Y/RjZGKUYpKiYsJkkkYzUzR0YmRilJI0QzR0YmRidGKS1GKzYmRjBGM0Y/RjZGKUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNigtSSNtaUdGJDYlUSRjNTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRjNTJGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJGM1M0YnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYzU0RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRjNTVGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQ1NUYnRjRGN0Y6LUYsNigtRiw2JC1JJW1zdXBHRiQ2JS1GMTYlUSNDNUYnRjRGNy1GVTYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRldGPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRltyLUkmbWZyYWNHRiQ2KC1GVTYkUSIxRidGPi1GVTYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRmJyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpyLyUpYmV2ZWxsZWRHRkItRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZqcUZcci1GLDYmLUYxNiVRJFQzNEYnRjRGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRltvL0ZTRlxvLUYxNiVRJFQxMkYnRjRGN0Y+Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEjRDFGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRI0QyRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSNEM0YnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEjRDRGJ0Y0RjdGOkZURlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NywvSSRjNTFHNiIiIiEvSSRjNTJHRiVGJi9JJGM1M0dGJUYmL0kkYzU0R0YlRiYvSSRjNTVHRiVGJi9JJFQ1NUdGJSwoKiQpSSNDNUdGJSIiIyIiIkY2I0Y2IiIlRjYqJkkkVDM0R0YlRjZJJFQxMkdGJUY2ISIiL0kjRDFHRiVGJi9JI0QyR0YlRiYvSSNEM0dGJUYmL0kjRDRHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1244" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(tau[1],11);
sd2(tau[2],11);
sd2(tau[3],11);
sd2(tau[4],11);
[T12 = -C2/2, T34 = C8/2, seq(seq(c||i||j=0,j=1..4),i in [2,8])];
rel12:=UpdateRel(%,11):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNiYtSSNtbkdGJDYkUSIyRidGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRlctSSNtaUdGJDYlUSRUMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GMzYtUSgmbWludXM7RidGNkY5RjxGPkZARkJGREZGRkhGSy1GWjYlUSNDMkYnRmduRmpuRjZGNkZTLUYjNigtRlo2JVEjJndGJ0ZnbkZqbi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2RjlGPEY+RkBGQkZERkZGVkZYLUYuNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GUDYkUSIxRidGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjM2LVEiLEYnRjZGOS9GPUZpbkY+RkBGQkZERkZGVi9GTFEsMC4zMzMzMzMzZW1GJy1GX3A2JUZhcC1GIzYmRk9GaXBGXHFGNkZecUZhcS1GX3A2JUZhcC1GIzYmLUZQNiRRIjNGJ0Y2RmlwRlxxRjZGXnFGaXBGXHFGNkY2RmlwRlxxRjZGNkZcby1GIzYmLUZaNiVRJGMyMUYnRmduRmpuRlMtRiM2KEZkb0Znby1GLjYkLUYjNipGXnBGYXFGZ3FGYXEtRl9wNiVGYXAtRiM2Ji1GUDYkUSI1RidGNkZpcEZccUY2Rl5xRmlwRlxxRjZGNkZpcEZccUY2RjYtRjM2LVEiK0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRiM2Ji1GWjYlUSRjMjNGJ0ZnbkZqbkZTLUYjNihGZG9GZ28tRi42JC1GIzYqRmdxRmFxRltyRmFxRl1zRmlwRlxxRjZGNkZpcEZccUY2RjZGZHMtRiM2Ji1GWjYlUSRjMjRGJ0ZnbkZqbkZTLUYjNihGZG9GZ28tRi42JC1GIzYqRmdxRmFxLUZfcDYlRmFwLUYjNiYtRlA2JFEiNEYnRjZGaXBGXHFGNkZecUZhcUZdc0ZpcEZccUY2RjZGaXBGXHFGNkY2RjY=">LCoqJiwmKiYiIiMiIiJJJFQxMkc2IkYnISIiSSNDMkdGKUYqRictSSMmd0dGKTYlJkkib0dGKTYjRicmRjA2I0YmJkYwNiMiIiRGJ0YnKiZJJGMyMUdGKUYnLUYtNiVGL0YyJkYwNiMiIiZGJ0YqKiZJJGMyM0dGKUYnLUYtNiVGMkY0RjtGJ0YnKiZJJGMyNEdGKUYnLUYtNiVGMiZGMDYjIiIlRjtGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRI0MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiK0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZTLUYjNiYtSSNtbkdGJDYkUSIyRidGQC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVRmpuLUYzNiVRJFQxMkYnRjZGOUZARkBGQEZmbi1GIzYoLUYzNiVRIyZ3RidGNkY5LUY9Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRkBGQkZFRkdGSUZLRk1GT0ZpbkZbby1GLjYkLUYjNiotSSVtc3ViR0YkNiUtRjM2JVEib0YnRjZGOS1GIzYmLUZZNiRRIjFGJ0ZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPRmluL0ZVUSwwLjMzMzMzMzNlbUYnLUZccDYlRl5wLUYjNiZGWEZmcEZpcEZARltxRl5xLUZccDYlRl5wLUYjNiYtRlk2JFEiNEYnRkBGZnBGaXBGQEZbcUZmcEZpcEZARkBGZnBGaXBGQEZARjwtRiM2Ji1GMzYlUSRjMjJGJ0Y2RjlGZm4tRiM2KEZhb0Zkby1GLjYkLUYjNipGW3BGXnFGZHFGXnEtRlxwNiVGXnAtRiM2Ji1GWTYkUSI1RidGQEZmcEZpcEZARltxRmZwRmlwRkBGQEZmcEZpcEZARkBGPC1GIzYmLUYzNiVRJGMyM0YnRjZGOUZmbi1GIzYoRmFvRmRvLUYuNiQtRiM2KkZbcEZecS1GXHA2JUZecC1GIzYmLUZZNiRRIjNGJ0ZARmZwRmlwRkBGW3FGXnFGanJGZnBGaXBGQEZARmZwRmlwRkBGQEY8LUYjNiYtRjM2JVEkYzI0RidGNkY5RmZuLUYjNihGYW9GZG8tRi42JC1GIzYqRltwRl5xRmhxRl5xRmpyRmZwRmlwRkBGQEZmcEZpcEZARkBGQA==">LCoqJiwmSSNDMkc2IiIiIiomIiIjRidJJFQxMkdGJkYnRidGJy1JIyZ3R0YmNiUmSSJvR0YmNiNGJyZGLzYjRikmRi82IyIiJUYnRicqJkkkYzIyR0YmRictRiw2JUYuRjEmRi82IyIiJkYnRicqJkkkYzIzR0YmRictRiw2JUYuJkYvNiMiIiRGOkYnRicqJkkkYzI0R0YmRictRiw2JUYuRjNGOkYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNiYtSSNtbkdGJDYkUSIyRidGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRlctSSNtaUdGJDYlUSRUMzRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GWjYlUSNDOEYnRmduRmpuRjZGNkZTLUYjNigtRlo2JVEjJndGJ0ZnbkZqbi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2RjlGPEY+RkBGQkZERkZGVkZYLUYuNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GUDYkUSIxRidGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjM2LVEiLEYnRjZGOS9GPUZpbkY+RkBGQkZERkZGVi9GTFEsMC4zMzMzMzMzZW1GJy1GX3A2JUZhcC1GIzYmLUZQNiRRIjNGJ0Y2RmlwRlxxRjZGXnFGYXEtRl9wNiVGYXAtRiM2Ji1GUDYkUSI0RidGNkZpcEZccUY2Rl5xRmlwRlxxRjZGNkZpcEZccUY2RjYtRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRiM2Ji1GWjYlUSRjODFGJ0ZnbkZqbkZTLUYjNihGZG9GZ28tRi42JC1GIzYqRl5wRmFxRl5yRmFxLUZfcDYlRmFwLUYjNiYtRlA2JFEiNUYnRjZGaXBGXHFGNkZecUZpcEZccUY2RjZGaXBGXHFGNkY2RmVyLUYjNiYtRlo2JVEkYzgyRidGZ25Gam5GUy1GIzYoRmRvRmdvLUYuNiQtRiM2Ki1GX3A2JUZhcC1GIzYmRk9GaXBGXHFGNkZecUZhcUZeckZhcUZjc0ZpcEZccUY2RjZGaXBGXHFGNkY2RmVyLUYjNiYtRlo2JVEkYzgzRidGZ25Gam5GUy1GIzYoRmRvRmdvLUYuNiQtRiM2KkZncUZhcUZeckZhcUZjc0ZpcEZccUY2RjZGaXBGXHFGNkY2RjY=">LCoqJiwmKiYiIiMiIiJJJFQzNEc2IkYnISIiSSNDOEdGKUYnRictSSMmd0dGKTYlJkkib0dGKTYjRicmRjA2IyIiJCZGMDYjIiIlRidGJyomSSRjODFHRilGJy1GLTYlRi9GNSZGMDYjIiImRidGKiomSSRjODJHRilGJy1GLTYlJkYwNiNGJkY1RjxGJ0YqKiZJJGM4M0dGKUYnLUYtNiVGMkY1RjxGJ0Yq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJGM4MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1GSTYlUSMmd0YnRkxGTy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GVEZWLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRkk2JVEib0YnRkxGTy1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GVC9GRVEsMC4zMzMzMzMzZW1GJy1GX282JUZhby1GIzYmLUZnbzYkUSIzRidGL0Zqb0ZdcEYvRl9wRmJwLUZfbzYlRmFvLUYjNiYtRmdvNiRRIjVGJ0YvRmpvRl1wRi9GX3BGam9GXXBGL0YvRmpvRl1wRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZqbjYkLUYjNiYtRiM2Ji1GZ282JFEiMkYnRi9GUS1GSTYlUSRUMzRGJ0ZMRk9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GSTYlUSNDOEYnRkxGT0YvRi9GUS1GIzYoRllGZm4tRmpuNiQtRiM2Ki1GX282JUZhby1GIzYmRmFyRmpvRl1wRi9GX3BGYnBGaHBGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNEYnRi9Gam9GXXBGL0ZfcEZqb0ZdcEYvRi9Gam9GXXBGL0YvRmdyLUYjNiYtRkk2JVEkYzgyRidGTEZPRlEtRiM2KEZZRmZuLUZqbjYkLUYjNipGY3NGYnBGaHBGYnBGX3FGam9GXXBGL0YvRmpvRl1wRi9GL0ZmcS1GIzYmLUZJNiVRJGM4NEYnRkxGT0ZRLUYjNihGWUZmbi1Gam42JC1GIzYqRmhwRmJwRmdzRmJwRl9xRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GLw==">LCoqJkkkYzgxRzYiIiIiLUkjJndHRiU2JSZJIm9HRiU2I0YmJkYrNiMiIiQmRis2IyIiJkYmISIiKiYsJiomIiIjRiZJJFQzNEdGJUYmRiZJI0M4R0YlRjNGJi1GKDYlJkYrNiNGN0YtJkYrNiMiIiVGJkYmKiZJJGM4MkdGJUYmLUYoNiVGPEYtRjBGJkYzKiZJJGM4NEdGJUYmLUYoNiVGLUY+RjBGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNigtSSNtaUdGJDYlUSRUMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y+LUZcbzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRl5vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZfcC1GLDYkLUYxNiVRI0MyRidGNEY3Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkZmcEZpcEY+RmZwRmlwRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZecC9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFQzNEYnRjRGN0Y6LUYsNihGaG5GW3AtRiw2JC1GMTYlUSNDOEYnRjRGN0Y+RmZwRmlwRj5GZnBGaXBGPkZbcS1GLDYoLUYxNiVRJGMyMUYnRjRGN0Y6LUZcbzYkUSIwRidGPkZmcEZpcEY+RltxLUYsNigtRjE2JVEkYzIyRidGNEY3RjpGYnJGZnBGaXBGPkZbcS1GLDYoLUYxNiVRJGMyM0YnRjRGN0Y6RmJyRmZwRmlwRj5GW3EtRiw2KC1GMTYlUSRjMjRGJ0Y0RjdGOkZickZmcEZpcEY+RltxLUYsNigtRjE2JVEkYzgxRidGNEY3RjpGYnJGZnBGaXBGPkZbcS1GLDYoLUYxNiVRJGM4MkYnRjRGN0Y6RmJyRmZwRmlwRj5GW3EtRiw2KC1GMTYlUSRjODNGJ0Y0RjdGOkZickZmcEZpcEY+RltxLUYsNigtRjE2JVEkYzg0RidGNEY3RjpGYnJGZnBGaXBGPkZmcEZpcEY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NywvSSRUMTJHNiIsJComIyIiIiIiI0YpSSNDMkdGJUYpISIiL0kkVDM0R0YlLCQqJkYoRilJI0M4R0YlRilGKS9JJGMyMUdGJSIiIS9JJGMyMkdGJUY0L0kkYzIzR0YlRjQvSSRjMjRHRiVGNC9JJGM4MUdGJUY0L0kkYzgyR0YlRjQvSSRjODNHRiVGNC9JJGM4NEdGJUY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1243" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(op(ScalarForm(extD(D||i,12))),i=1..4)]: # Recall that the D's vanish.
op(solve(%,[seq(seq(d||i||j,j=1..5),i=1..4)]));
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzYvSSRkMTFHNiIsJiooIiIjIiIiSSNDMkdGJUYpSSNDNUdGJUYpISIiKiYjRilGKEYpRipGKUYpL0kkZDEyR0YlIiIhL0kkZDEzR0YlRjEvSSRkMTRHRiUsKCooRi5GKUkjQzhHRiVGKUYqRilGLComRihGKSlGK0YoRilGLEYrRiwvSSRkMTVHRiVGMS9JJGQyMUdGJUYxL0kkZDIyR0YlLCZGJ0YsRi1GLC9JJGQyM0dGJSwoRjdGKUY5RilGK0YsL0kkZDI0R0YlRjEvSSRkMjVHRiVGMS9JJGQzMUdGJSwoRjdGLEY5RixGK0YpL0kkZDMyR0YlRjEvSSRkMzNHRiVGMS9JJGQzNEdGJSwmKihGKEYpRjhGKUYrRilGLComRi5GKUY4RilGLC9JJGQzNUdGJUYxL0kkZDQxR0YlRjEvSSRkNDJHRiVGNi9JJGQ0M0dGJSwmRlNGKUZURiwvSSRkNDRHRiVGMS9JJGQ0NUdGJUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1245" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(tau[1],13);
GetRel(tau[4],13);
[c25=2*C2*(C5-1),c85=2*C8*(C5+1)]:
rel14:=UpdateRel(%,13):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZRNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dGUy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlbi8lKWJldmVsbGVkR0Y5LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGXm8tRiM2JC1JI21pR0YkNiVRJGMyNUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjQtRjE2LVEiK0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiM2Ji1GY282JVEjQzJGJ0Zmb0Zpb0Zqbi1GY282JVEjQzVGJ0Zmb0Zpb0Y0LUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJRmVwRjRGNEZqbi1GIzYoLUYsNiQtSSVtc3ViR0YkNiUtRmNvNiVRIm9GJ0Zmb0Zpby1GIzYmRlRGW3BGXnBGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2LVElfiZ3fkYnRjRGN0Y6RjxGPkZARkJGREZdb0Zfby1GLDYkLUZjcTYlRmVxLUYjNiYtRlE2JFEiNUYnRjRGW3BGXnBGNEZqcUY0RltwRl5wRjRGNA==">KiYsKComIyIiIiIiI0YmSSRjMjVHNiJGJiEiIiomSSNDMkdGKUYmSSNDNUdGKUYmRiZGLEYqRiYtSSMmd0dGKTYkJkkib0dGKTYjRicmRjI2IyIiJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GIzYmLUkjbWlHRiQ2JVEjQzhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZaLUZONiVRI0M1RidGUUZURjQtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRklGTS1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZlbzYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRjlGVi1GIzYkLUZONiVRJGM4NUYnRlFGVEY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNEY0RlYtRiM2KC1GLDYkLUklbXN1YkdGJDYlLUZONiVRIm9GJ0ZRRlQtRiM2Ji1GZW82JFEiM0YnRjRGaXBGXHFGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2LVElfiZ3fkYnRjRGN0Y6RjxGPkZARkJGREZZRmVuLUYsNiQtRmNxNiVGZXEtRiM2Ji1GZW82JFEiNUYnRjRGaXBGXHFGNEZdckY0RmlwRlxxRjRGNA==">KiYsKComSSNDOEc2IiIiIkkjQzVHRiZGJyEiIkYlRikqJiNGJyIiI0YnSSRjODVHRiZGJ0YnRictSSMmd0dGJjYkJkkib0dGJjYjIiIkJkYyNiMiIiZGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1204" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(14);
GetRel(Omega[6..10],14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYoLUkjbW5HRiQ2JFEiNEYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUkjbWlHRiQ2JVEjQzhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGUS1GWDYlUSNDNUYnRmVuRmhuRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNC1GMTYtUSIsRidGNEY3L0Y7RmduRjxGPkZARkJGREZUL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNidGMC1GLDYoRk1GUS1GWDYlUSNDMkYnRmVuRmhuRlFGam5GNEZdb0Zgb0Y0Rl1vRmBvRjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQsJCooIiIlIiIiSSNDOEc2IkYmSSNDNUdGKEYmISIiLCQqKEYlRiZJI0MyR0YoRiZGKUYmRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2Ki1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1JI21pR0YkNiVRI0MyRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRmduLUZcbzYlUSNDNUYnRl9vRmFvRmduLUYsNigtRiM2JC1JJW1zdWJHRiQ2JS1GXG82JVEib0YnRl9vRmFvLUYsNiYtRi82JFEiMUYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxRjItRjY2LVElfiZ3fkYnRjJGOUZURj9GQUZDRkVGR0ZJRmpuLUYjNiQtRltwNiVGXXAtRiw2Ji1GLzYkUSI1RidGMkZlcEZocEYyRmpwRjJGZXBGaHBGMkYyRmVwRmhwRjJGNS1GLDYqRlpGZ24tRlxvNiVRI0M4RidGX29GYW9GZ25GY29GZ24tRiw2KC1GIzYkLUZbcDYlRl1wLUYsNiYtRi82JFEiNEYnRjJGZXBGaHBGMkZqcEYyRlxxRl9xRmVwRmhwRjJGMkY1Ri5GNS1GLDYnRlEtRiw2KEZbb0ZnbkZjb0Znbi1GLDYoRmhvRlxxLUYjNiQtRltwNiVGXXAtRiw2JkZaRmVwRmhwRjJGanBGMkZlcEZocEYyRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRiw2KEZqcUZnbkZjb0Znbi1GLDYoLUYjNiQtRltwNiVGXXAtRiw2Ji1GLzYkUSIzRidGMkZlcEZocEYyRmpwRjJGXHFGX3JGZXBGaHBGMkYyRjJGZXBGaHBGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyciIiEsJCoqIiIjIiIiSSNDMkc2IkYnSSNDNUdGKUYnLUkjJndHRik2JCZJIm9HRik2I0YnJkYvNiMiIiZGJyEiIiwkKipGJkYnSSNDOEdGKUYnRipGJy1GLDYkJkYvNiMiIiVGMUYnRidGIywmKihGKEYnRipGJy1GLDYkRi4mRi82I0YmRidGNCooRjdGJ0YqRictRiw2JCZGLzYjIiIkRjpGJ0Y0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1265" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># There is a duality transformation which fixes A = x^2*y^2, B=D=0, and 
# induces (C2,C8)-&gt;(-C8,-C2).
# Thus, if C8 is nonzero, we may instead assume C2 is nonzero by duality.</Text-field>
</Input>
</Group>
<Group labelreference="L1286" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">extD(C2,14);
extD(C8,14);
extD(C2/C8,14);
extD(C2*C8,14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTUwO0YnLyUnaXRhbGljR0Y0Ri8tRiM2Ji1GSTYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTC1GVjYlUSNDMkYnL0ZaUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KkZIRkxGYm9GTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVRI0M1RidGZW9GZ28tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGZ25GL0YvRkwtRlM2JS1GVjYlUSJvRidGZW9GZ28tRiM2Ji1GSTYkUSI1RidGL0ZqbkZdb0YvRl9vRi9GLw==">LCYqKCIiIyIiIiZJJXpldGFHNiI2I0YlRiVJI0MyR0YoRiUhIiIqKkYkRiVGKkYlLCZJI0M1R0YoRiVGJUYrRiUmSSJvR0YoNiMiIiZGJUYl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTUwO0YnLyUnaXRhbGljR0Y6RjEtRiM2Ji1GLjYkUSIxRidGMS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GUDYlUSNDOEYnL0ZUUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiK0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Znby1GIzYqRi1GNEZcb0Y0LUkobWZlbmNlZEdGJDYkLUYjNiYtRlA2JVEjQzVGJ0Zfb0Zhb0Zjb0ZXRjFGMUY0LUZNNiUtRlA2JVEib0YnRl9vRmFvLUYjNiYtRi42JFEiNUYnRjFGWkZnbkYxRmluRjFGMQ==">LCYqKCIiIyIiIiZJJXpldGFHNiI2I0YlRiVJI0M4R0YoRiVGJSoqRiRGJUYqRiUsJkkjQzVHRihGJUYlRiVGJSZJIm9HRig2IyIiJkYlRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSNtaUdGJDYlUSNDMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZPLUklbXN1YkdGJDYlLUZWNiVRIm9GJ0ZZRmZuLUYjNiYtRkw2JFEiNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmNvRmZvRi8tRiM2Ji1GVjYlUSNDOEYnRllGZm5GY29GZm9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGNC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNipGS0ZPRlVGTy1GaW42JS1GVjYlUScmIzk1MDtGJy9GWkY0Ri8tRiM2Ji1GTDYkRmJwRi9GY29GZm9GL0Zob0Zjb0Zmb0YvRltwRmBwRmNwRmZwRmhwRi8=">LCYqKiIiJSIiIkkjQzJHNiJGJUkjQzhHRichIiImSSJvR0YnNiMiIiZGJUYpKipGJEYlRiZGJUYoRikmSSV6ZXRhR0YnNiNGJUYlRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNDOEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YyLUZLNiVRI0MyRidGTkZRRjItRks2JVEjQzVGJ0ZORlFGMi1JJW1zdWJHRiQ2JS1GSzYlUSJvRidGTkZRLUYjNiYtRiw2JFEiNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi8=">LCQqLCIiJSIiIkkjQzhHNiJGJUkjQzJHRidGJUkjQzVHRidGJSZJIm9HRic2IyIiJkYlRiU=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C2=C8=0 (found: D.7 - same structure as above)</Text-field></Title>
<Group labelreference="L1249" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C2=0,C8=0]:
rel15:=UpdateRel(%,14):</Text-field>
</Input>
</Group>
<Group labelreference="L1247" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TestModel(15);
Embedding(15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYxNiVGMy1GLDYmLUZANiRRIjFGJ0Y6RkNGRkY6RkhGQ0ZGRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6Rj1GSEZLLUZANiRGSkY6RkNGRkY6RltwLUYsNigtRjE2JUZocC1GLDYmLUZANiRRIjNGJ0Y6RkNGRkY6RkhGS0ZbcUZDRkZGOkZbcC1GLDYoLUYxNiUtRjQ2JVEnJiM5NjQ7RidGN0Y6RmZvRkhGSy1GLDYmLUYjNiQtRiw2Ji1GNDYlUSNDNUYnL0Y4Rl9wL0Y7USdpdGFsaWNGJy1GTDYtUSgmbWludXM7RidGOkZPRlFGU0ZVRldGWUZlbkZhb0Zjby1JJm1mcmFjR0YkNihGaG9GPy8lLmxpbmV0aGlja25lc3NHRmpvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNzLyUpYmV2ZWxsZWRHRjlGOkY6LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuRmBwL0Zbb0ZhcC1GMTYlLUY0NiVRIm9GJ0ZmckZnckZhcUZIRjpGQ0ZGRjpGW3AtRiw2KC1GMTYlRmpxRj1GSEZLLUYsNiYtRiM2JC1GLDYnRl5vRmNyRmlyRlxzRjpGOkZocy1GMTYlRl50LUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEY6RkNGRkY6RltwLUYsNigtRjE2JUZqcUZhcUZIRkstRiw2JkZfckZocy1GMTYlRl50RmZvRkhGOkZDRkZGOkZbcC1GLDYoLUYxNiVGanFGXXVGSEZLLUYsNiZGZ3RGaHMtRjE2JUZedEY9RkhGOkZDRkZGOkZbcC1GLDYoLUYxNiVGanEtRiw2Ji1GQDYkUSI1RidGOkZDRkZGOkZIRkstRiw2Ji1GIzYkLUYsNiYtRiw2JC1JJW1zdXBHRiQ2JUZjckY/LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkY6LUZMNi1RIitGJ0Y6Rk9GUUZTRlVGV0ZZRmVuRmFvRmNvLUZdczYoRmhvRl91Rl9zRmFzRmRzRmZzRjpGOkZocy1GMTYlRl50RmZ2RkhGOkZDRkZGOkZDRkZGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyovJkklemV0YUc2IjYjIiIjLCQmRiU2IyIiIiEiIi8mSSNudUdGJkYnIiIhLyZGMDYjIiIkRjEvJkkkdGF1R0YmRisqJiwmSSNDNUdGJkYsI0YsRihGLUYsJkkib0dGJkY0RiwvJkY4RicqJiwmRjtGLUY8Ri1GLCZGPjYjIiIlRiwvJkY4RjQqJkY6RiwmRj5GK0YsLyZGOEZEKiZGQkYsJkY+RidGLC8mRjg2IyIiJiomLCYqJClGO0YoRixGLCNGLEZFRixGLCZGPkZQRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1248" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">BaseStrEqns(15); # Model D.7
'd(zeta[1])'=extD(zeta[1],15);
'd(nu[1])'=extD(nu[1],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2Ji1GUjYkLUYjNidGXHAtRi42JVEjQzVGJ0YxRjRGYXEtSSZtZnJhY0dGJDYoRmhuLUZpbjYkUSIyRidGOy8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdyLyUpYmV2ZWxsZWRHRj9GO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNihGX3FGXHEtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0ZhcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZbcUY7RmZuRmFvRjtGXHFGX3FGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsKC1JIyZ3R0YpNiQmSSNudUdGKUYqRichIiIqJiwmSSNDNUdGKUYyI0YrIiIjRitGKy1GLjYkRicmRig2IyIiJkYrRistRi42JCZJJXpldGFHRilGKkYnRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNiYtRlI2JC1GIzYmLUYuNiVRI0M1RidGMUY0RmBxLUkmbWZyYWNHRiQ2KEZocEZobi8lLmxpbmV0aGlja25lc3NHRmpwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRj9GO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNihGXnFGW3EtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0ZgcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZlcEY7RmZwRmFvRjtGW3FGXnFGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKC1JIyZ3R0YpNiQmSSNudUdGKTYjIiIiRidGMyomLCZJI0M1R0YpRjMjRjNGK0YzRjMtRi42JEYnJkYoNiMiIiZGM0YzLUYuNiQmSSV6ZXRhR0YpRjJGJ0Yz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNiYtRlI2JC1GIzYmLUYuNiVRI0M1RidGMUY0LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaXAtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0ZgcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y/RjtGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiRGVkY7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZocEZqcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2JkZecUZcb0Zfb0Y7RmFvRjtGZHJGYnJGXG9GX29GO0ZlcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZcdEY7Rl10RmFvRjtGZHJGYnJGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKComLCZJI0M1R0YpIiIiI0YwIiIjISIiRjAtSSMmd0dGKTYkRicmRig2IyIiJkYwRjAtRjU2JCZJI251R0YpNiNGMEYnRjAtRjU2JCZJJXpldGFHRilGPkYnRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNiYtRlI2JC1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZmcC1GLjYlUSNDNUYnRjFGNC1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmVwRmdwLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjstRmluNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGY3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGP0Y7RjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RltxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmRmFxRlxvRl9vRjtGYW9GO0ZnckZlckZcb0Zfb0Y7RltxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnRlx0RjtGXXRGYW9GO0ZnckZlckZcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKComLCZJI0M1R0YpISIiIyIiIiIiI0YwRjItSSMmd0dGKTYkRicmRig2IyIiJkYyRjItRjU2JCZJI251R0YpNiNGMkYnRjAtRjU2JCZJJXpldGFHRilGPkYnRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiYtRiM2Ji1GUjYkLUYjNiYtRiM2Ji1Gam42JFEiMkYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRi42JVEjQzVGJ0YxRjRGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmJxRmluRjtGO0ZocC1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmpxLUYjNiYtRmpuNiRRIjNGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZhcUZjcS1GIzYmLUZSNiQtRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGYXFGY3FGY3BGXnFGaW5GO0Y7RmhwLUYjNigtRlI2JC1GVzYlRmpxLUYjNiZGZXBGXW9GYG9GO0Zib0Y7Rl1yLUZSNiQtRlc2JUZqcS1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7RjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIsJiomLCYqJiIiI0YrSSNDNUdGKUYrRitGKyEiIkYrLUkjJndHRik2JCZJIm9HRilGKiZGNzYjIiIkRitGKyomLCZGL0YyRitGMkYrLUY0NiQmRjc2I0YwJkY3NiMiIiVGK0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiYtRiM2Ji1GUjYkLUYjNictRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmdwLUYuNiVRI0M1RidGMUY0LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGZnBGaHAtSSZtZnJhY0dGJDYoLUZqbjYkUSIzRidGOy1Gam42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y/RjtGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmpyLUYjNiZGYnFGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0ZccS1GIzYmLUZSNiQtRiM2J0ZjcEZpcC1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmZwRmhwRl9xRjtGO0Zhci1GIzYoLUZSNiQtRlc2JUZqci1GIzYmRmVxRl1vRmBvRjtGYm9GO0Zdcy1GUjYkLUZXNiVGanItRiM2Ji1Gam42JFEiNEYnRjtGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Y7Rl1vRmBvRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCYqJiwmSSNDNUdGKSEiIiMiIiQiIiNGK0YrLUkjJndHRik2JCZJIm9HRilGKiZGODYjRjJGK0YrKiYsJkYvRjBGMUYwRistRjU2JCZGODYjRjMmRjg2IyIiJUYrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1251" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C2 nonzero (found: D.6-3 and D.6-4)</Text-field></Title>
<Group labelreference="L1254" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C5=0]: # Forced from Bianchi identities
rel15:=UpdateRel(%,14):</Text-field>
</Input>
</Group>
<Group labelreference="L1276" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C2)'=VertChange(C2,15);
'delta(C8)'=VertChange(C8,15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDMkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0ZdcC1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZqbzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmpwNiUtRi42JVEib0YnRlZGWEZfcUZkcUZncS1GanA2JUZfci1GIzYmRmlvRlpGZ25GNEZkcUZncS1GanA2JUZfci1GIzYmLUZqbzYkUSIzRidGNEZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2Ji1Gam82JFEiNEYnRjRGWkZnbkY0RmRxRmdxLUZqcDYlRl9yLUYjNiYtRmpvNiRRIjVGJ0Y0RlpGZ25GNEZkcUZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0MyR0YlLCQqKCIiIyIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2I0YqJkYzNiMiIiQmRjM2IyIiJSZGMzYjIiImRishIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDOEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0Zlby1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZibzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmJwNiUtRi42JVEib0YnRlZGWEZncEZccUZfcS1GYnA2JUZncS1GIzYmRmFvRlpGZ25GNEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSIzRidGNEZaRmduRjRGXHFGX3EtRmJwNiVGZ3EtRiM2Ji1GYm82JFEiNEYnRjRGWkZnbkY0RlxxRl9xLUZicDYlRmdxLUYjNiYtRmJvNiRRIjVGJ0Y0RlpGZ25GNEZccUZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0M4R0YlLCQqKCIiIyIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2I0YqJkYzNiMiIiQmRjM2IyIiJSZGMzYjIiImRitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1282" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">C8 nonzero (found: D.6-3 - self-dual)</Text-field></Title>
<Group labelreference="L1258" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">extD(C2/C8,15); # We'll normalize the ratio C2/C8 to be -1.
extD(C2*C8,15);
[C2=-C8,zeta[1]=-o[5]]:
rel16:=UpdateRel(%,15):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSNtaUdGJDYlUSNDMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZPLUklbXN1YkdGJDYlLUZWNiVRIm9GJ0ZZRmZuLUYjNiYtRkw2JFEiNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmNvRmZvRi8tRiM2Ji1GVjYlUSNDOEYnRllGZm5GY29GZm9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGNC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNipGS0ZPRlVGTy1GaW42JS1GVjYlUScmIzk1MDtGJy9GWkY0Ri8tRiM2Ji1GTDYkRmJwRi9GY29GZm9GL0Zob0Zjb0Zmb0YvRltwRmBwRmNwRmZwRmhwRi8=">LCYqKiIiJSIiIkkjQzJHNiJGJUkjQzhHRichIiImSSJvR0YnNiMiIiZGJUYpKipGJEYlRiZGJUYoRikmSSV6ZXRhR0YnNiNGJUYlRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1283" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: D.6-3
TestModel(16);
Embedding(16);
BaseStrEqns(16);
'd(nu[1])'=extD(nu[1],16);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIiLCQmSSJvR0YmNiMiIiYhIiIvJkYlNiMiIiNGKi8mSSNudUdGJkYxIiIhLyZGNTYjIiIkRjYvJkkkdGF1R0YmRicsJiooI0YoRjJGKEkjQzhHRiZGKCZGK0YxRihGKComRkBGKCZGK0Y5RihGLi8mRj1GMSwmKihGQEYoRkFGKCZGK0YnRihGKComRkBGKCZGKzYjIiIlRihGLi8mRj1GOSwmKiZGQEYoRklGKEYuKihGQEYoRkFGKEZLRihGKC8mRj1GTCwmKiZGQEYoRkJGKEYuKihGQEYoRkFGKEZERihGKC8mRj1GLComLCYjRihGTUYoKiZGZm5GKClGQUYyRihGLkYoRipGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpci1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GO0ZpcUZncUZcb0Zfb0Y7RmVyLUYjNigtRl9wNihGaG5GZHBGZ3BGaXBGXHFGXnFGYHEtRiM2Ji1GLjYlUSNDOEYnRjFGNEZgcS1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjRGJ0Y7RlxvRl9vRjtGYW9GO0ZpcUZcckZcb0Zfb0Y7RjtGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsKComIyIiJCIiI0YrLUkjJndHRik2JEYnJkYoNiMiIiZGK0YrLUYyNiQmSSNudUdGKUYqRichIiIqKCNGK0YwRitJI0M4R0YpRistRjI2JCZGKDYjIiIlRjRGK0Y7</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGO0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYjNigtRlI2JEZWRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3ItRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7LUYjNiYtRmluNiRGZnBGO0Zcb0Zfb0Y7RmFvRjtGZ3FGZXFGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmZyRmhyLUYjNigtRl9wNihGZXNGaG5GZHBGZ3BGanBGXHFGXnEtRiM2Ji1GLjYlUSNDOEYnRjFGNEZecS1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGYXBGXG9GX29GO0Zhb0Y7RmdxRmpxRlxvRl9vRjtGO0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKComIyIiJEYrIiIiLUkjJndHRik2JEYnJkYoNiMiIiZGMEYwLUYyNiQmSSNudUdGKTYjRjBGJ0YwKigjRjBGK0YwSSNDOEdGKUYwLUYyNiQmRig2I0YvRjRGMCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0ZjcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiYtRi42JVEjQzhGJ0YxRjRGYHEtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRmRwRlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcy1GIzYoLUZfcDYoRmhuRmRwRmdwRmlwRlxxRl5xRmBxLUYjNiQtRiM2KC1GUjYkRlZGO0ZgckZjckZcb0Zfb0Y7RjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRl9zRmFzLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GOy1GIzYmRmFwRlxvRl9vRjtGYW9GO0ZgckZqc0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKCooIyIiIiIiI0YvSSNDOEdGKUYvLUkjJndHRik2JCZGKDYjRjAmRig2IyIiJkYvRi8qJiNGK0YwRi8tRjM2JEYnRjdGLyEiIi1GMzYkJkkjbnVHRik2I0YvRidGLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0ZjcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiYtRi42JVEjQzhGJ0YxRjRGYHEtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRmFwRlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcy1GIzYoLUZfcDYoLUZpbjYkUSIzRidGO0ZkcEZncEZpcEZccUZecUZgcS1GIzYkLUYjNigtRlI2JEZWRjtGYHJGY3JGXG9GX29GO0Y7RlxvRl9vRjtGXHMtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7Rl5yRmFvRjtGYHJGXXRGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKCooIyIiIiIiI0YvSSNDOEdGKUYvLUkjJndHRik2JCZGKDYjRi8mRig2IyIiJkYvRi8qJiMiIiRGMEYvLUYzNiRGJ0Y3Ri8hIiItRjM2JCZJI251R0YpRjZGJ0Y/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNistRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmFwLUYjNigtSSZtZnJhY0dGJDYoRmluLUZqbjYkUSIyRidGOy8lLmxpbmV0aGlja25lc3NHRlxvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2Ji1GLjYlUSNDOEYnRjFGNEZkcS1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0RmduRmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmJyLUYjNiZGaHBGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGYHBGYnAtRiM2KC1GZnA2KC1Gam42JFEiM0YnRjtGaHBGW3FGXXFGYHFGYnFGZHEtRiM2JC1GIzYoRl5yRmVyLUZSNiQtRlc2JUZici1GIzYmRmVzRl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmBwRmJwLUYjNihGY3NGZHEtRiM2JC1GIzYoRmhyRmVyLUZSNiQtRlc2JUZici1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7Rl1vRmBvRjtGXnMtRiM2KEZlcEZkcS1GIzYmRmlxRmRxLUYjNihGXHRGZXJGW3VGXW9GYG9GO0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCoqKCNGKyIiI0YrSSNDOEdGKUYrLUkjJndHRik2JCZJIm9HRilGKiZGNTYjRi9GKyEiIiomIyIiJEYvRistRjI2JEY0JkY1NiNGO0YrRisqJkY6RistRjI2JEY2JkY1NiMiIiVGK0Y4KihGLkYrRjBGKy1GMjYkRj5GQ0YrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1260" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">C8=0 (found: D.6-4 - NOT self-dual)</Text-field></Title>
<Group labelreference="L1259" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0=eval(extD(C2,15),C2=1);
[C2=1,C8=0,zeta[1]=-o[5]]:
rel16:=UpdateRel(%,15):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJvRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtRiw2JFEiNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2JkZURlctRmhuNiUtRltvNiVRJyYjOTUwO0YnL0Zfb0Y4Ri8tRiM2Ji1GLDYkUSIxRidGL0Zob0ZbcEYvRl1wRi9GL0Zob0ZbcEYv">LyIiISwmKiYiIiMiIiImSSJvRzYiNiMiIiZGJyEiIiomRiZGJyZJJXpldGFHRio2I0YnRidGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: D.6-4
TestModel(16);
Embedding(16);
BaseStrEqns(16);
'd(nu[1])'=extD(nu[1],16);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYxNiUtRjQ2JVEib0YnL0Y4USV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRkA2JFEiNUYnRjpGQ0ZGRjpGSEZDRkZGOkZDRkZGOi1GTDYtUSIsRidGOkZPL0ZSRmpvRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVGMy1GLDYmLUZANiRRIjJGJ0Y6RkNGRkY6RkhGS0Zkb0ZDRkZGOkZicC1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6Rl5xRkhGSy1GQDYkRkpGOkZDRkZGOkZicC1GLDYoLUYxNiVGZ3EtRiw2Ji1GQDYkUSIzRidGOkZDRkZGOkZIRktGanFGQ0ZGRjpGYnAtRiw2KC1GMTYlLUY0NiVRJyYjOTY0O0YnRjdGOkY9RkhGSy1GLDYnRl5vLUYsNigtSSZtZnJhY0dGJDYoRj9GYHEvJS5saW5ldGhpY2tuZXNzR0ZCLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdzLyUpYmV2ZWxsZWRHRjktRkw2LVExJkludmlzaWJsZVRpbWVzO0YnRjpGT0ZRRlNGVUZXRllGZW5GZnAvRltvRmdwLUYsNiQtRjE2JUZmb0ZecUZIRjpGQ0ZGRjotRkw2LVEoJm1pbnVzO0YnRjpGT0ZRRlNGVUZXRllGZW5GYW9GY28tRiw2KEZgc0ZcdC1GLDYkLUYxNiVGZm9GYHJGSEY6RkNGRkY6RjpGQ0ZGRjpGYnAtRiw2KC1GMTYlRmlyRl5xRkhGSy1GLDYnRl5vLUYsNihGYHNGXHQtRiw2JC1GMTYlRmZvRj1GSEY6RkNGRkY6RmR0LUYsNihGYHNGXHQtRiw2JC1GMTYlRmZvLUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEY6RkNGRkY6RjpGQ0ZGRjpGYnAtRiw2KC1GMTYlRmlyRmByRkhGSy1GLDYnRl5vRmN1RkNGRkY6RkNGRkY6RmJwLUYsNigtRjE2JUZpckZfdkZIRkstRiw2J0Zeb0Zec0ZDRkZGOkZDRkZGOkZicC1GLDYoLUYxNiVGaXJGXXBGSEZLLUYsNigtRmFzNihGP0ZhdkZjc0Zlc0Zoc0Zqc0ZcdC1GLDYkRmRvRjpGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NysvJkklemV0YUc2IjYjIiIiLCQmSSJvR0YmNiMiIiYhIiIvJkYlNiMiIiNGKi8mSSNudUdGJkYxIiIhLyZGNTYjIiIkRjYvJkkkdGF1R0YmRicsJiomI0YoRjJGKCZGK0YxRihGLiomRkBGKCZGK0Y5RihGLi8mRj1GMSwmKiZGQEYoJkYrRidGKEYuKiZGQEYoJkYrNiMiIiVGKEYuLyZGPUY5LCRGR0YuLyZGPUZLLCRGP0YuLyZGPUYsLCQqJiNGKEZMRihGKkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpci1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjtGZm5GYW9GO0ZpcUZncUZcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJiomIyIiJCIiI0YrLUkjJndHRik2JEYnJkYoNiMiIiZGK0YrLUYyNiQmSSNudUdGKUYqRichIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGO0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYjNigtRlI2JEZWRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3ItRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7LUYjNiYtRmluNiRGZnBGO0Zcb0Zfb0Y7RmFvRjtGZ3FGZXFGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsJiomIyIiJEYrIiIiLUkjJndHRik2JEYnJkYoNiMiIiZGMEYwLUYyNiQmSSNudUdGKTYjRjBGJ0Yw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjstRmluNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGaXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYjNigtRlI2JC1GVzYlRlktRiM2JkZqcEZcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1GZXA2KEZobkZqcEZdcUZfcUZicUZkcUZmcS1GIzYkLUYjNigtRlI2JEZWRjtGY3JGZnJGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2JkZncEZcb0Zfb0Y7RmFvRjtGY3JGanNGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKComIyIiIiIiI0YvLUkjJndHRik2JCZGKDYjRjAmRig2IyIiJkYvISIiKiYjRitGMEYvLUYyNiRGJ0Y2Ri9GOS1GMjYkJkkjbnVHRik2I0YvRidGLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjstRmluNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGaXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYjNigtRlI2JC1GVzYlRlktRiM2JkZncEZcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1GZXA2KC1GaW42JFEiM0YnRjtGanBGXXFGX3FGYnFGZHFGZnEtRiM2JC1GIzYoLUZSNiRGVkY7RmNyRmZyRlxvRl9vRjtGO0Zcb0Zfb0Y7Rl9zLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GO0ZhckZhb0Y7RmNyRl10RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsKComIyIiIiIiI0YvLUkjJndHRik2JCZGKDYjRi8mRig2IyIiJkYvISIiKiYjIiIkRjBGLy1GMjYkRidGNkYvRjktRjI2JCZJI251R0YpRjVGJ0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNigtRiM2KC1JJm1mcmFjR0YkNihGaW4tRmpuNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGXG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYkLUYjNigtRlI2JC1GVzYlLUYuNiVRIm9GJ0YxRjRGZ25GYm9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGaXEtRiM2JkZicEZdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7Rl1vRmBvRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpci1GIzYoLUZgcDYoLUZqbjYkUSIzRidGO0ZicEZlcEZncEZqcEZccUZecS1GIzYkLUYjNihGZXFGXHItRlI2JC1GVzYlRmlxLUYjNiZGX3NGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGaHJGanItRiM2KEZdc0ZecS1GIzYkLUYjNihGX3JGXHItRlI2JC1GVzYlRmlxLUYjNiYtRmpuNiRRIjRGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjtGXW9GYG9GO0Y7Rl1vRmBvRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIiLCgqJiNGKyIiI0YrLUkjJndHRik2JCZJIm9HRilGKiZGNDYjRi9GK0YrKiYjIiIkRi9GKy1GMTYkRjMmRjQ2I0Y5RitGKyomRjhGKy1GMTYkRjUmRjQ2IyIiJUYrISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1261" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1263" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1262" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L931" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1218" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/ILC-III-analysis.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Cartan reduction analysis for type III, multiply-transitive ILC structures</Text-field>
</Input>
</Group>
<Group labelreference="L1420" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Initialize ILC structure equations</Text-field></Title>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: 
read `/Users/dennis/ILC-Maple/ILC-initialize.txt`:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUNUaGV+c3ltYm9sfmZvcn53ZWRnZX5wcm9kdWN0fmlzfiZ3RzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output"> 1-form: zeta[1]
 1-form: zeta[2]
 1-form: nu[1]
 1-form: nu[2]
 1-form: nu[3]
 1-form: tau[1]
 1-form: tau[2]
 1-form: tau[3]
 1-form: tau[4]
 1-form: tau[5]
 1-form: o[1]
 1-form: o[2]
 1-form: o[3]
 1-form: o[4]
 1-form: o[5]
 1-form: alpha1
 1-form: alpha2
 1-form: alpha3
 1-form: alpha4
 1-form: alpha5
 1-form: beta1
 1-form: beta2
 1-form: beta3
 1-form: beta4
 1-form: beta5
 1-form: beta6
 1-form: beta7
 1-form: beta8
 1-form: gamma1
 1-form: gamma2
 1-form: gamma3
 1-form: gamma4
 1-form: gamma5
 1-form: gamma6
 1-form: gamma7
 1-form: gamma8
 1-form: gamma9
 1-form: delta1
 1-form: delta2
 1-form: delta3
 1-form: delta4</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UVRJbml0aWFsaXphdGlvbn5vZn5JTEN+c3RydWN0dXJlfmVxdWF0aW9uc35jb21wbGV0ZWQ2Ig==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type III reduction</Text-field></Title>
<Group labelreference="L225" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rel0:=[A5=0,A4=1/4,A3=0,A2=0,A1=0]:
for i from 1 to 5 do
  0 = eval(d(A||i),rel0); # These must all vanish
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGExRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGEyRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRlkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmRvLUYjNiQtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1NztGJy8lJ2l0YWxpY0dGOEYvLUYjNiZGWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GL0ZjcEZmcEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUZccDYlUSgmIzk0NTszRicvRmBwUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9GY3BGZnBGLw==">LyIiISwmKiYjIiIiIiIjRicmSSNudUc2IjYjRihGJyEiIkknYWxwaGEzR0YrRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRlkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmRvLUYjNiQtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOEYvLUYjNiZGVy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GL0ZjcEZmcEYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGVEZgby1GIzYkLUZpbzYlRltwLUYjNiYtRiw2JFEiMkYnRi9GY3BGZnBGL0ZocEYvRmNwRmZwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1GVTYoRldGZXFGZ25GaW5GXG9GXm9GYG8tRiM2JC1GaW82JS1GXHA2JVEnJiM5NTc7RidGX3BGL0ZhcEZocEYvRmNwRmZwRi9GaHEtRlxwNiVRKCYjOTQ1OzRGJy9GYHBRJXRydWVGJy9GMFEnaXRhbGljRidGL0ZjcEZmcEYv">LyIiISwqKiYjIiIiIiIlRicmSSV6ZXRhRzYiNiNGJ0YnISIiKiZGJkYnJkYqNiMiIiNGJ0YtKiYjRidGMUYnJkkjbnVHRitGLEYnRidJJ2FscGhhNEdGK0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTU3O0YnLyUnaXRhbGljR0Y4Ri8tRiM2Ji1GLDYkUSIzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRlY2JVEoJiM5NDU7NUYnL0ZaUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9Gam5GXW9GLw==">LyIiISwmJkkjbnVHNiI2IyIiJCEiIkknYWxwaGE1R0YnIiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[nu[1]=1/2*(zeta[1]+zeta[2])-2*alpha4,
 nu[2]=2*alpha3,   # a3j are constant for homogeneous structures
 nu[3]=alpha5,     # a5j are constant for homogeneous structures
 seq(seq(a||i||j=0,j=1..5),i=1..2)]:
rel1:=UpdateRel(%,0):
# check
seq(extD(A||i,1),i=1..5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L886" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Vertical action</Text-field></Title>
<Group labelreference="L1188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[1],1) &amp;w o[5] &amp;w o[2] &amp;w o[3] &amp;w o[4];
0 = GetRel(nu[2],1) &amp;w o[5] &amp;w o[2] &amp;w o[3] &amp;w o[4];
0 = GetRel(nu[2],1) &amp;w o[1] &amp;w o[2] &amp;w o[3] &amp;w o[5];
0 = GetRel(nu[1],1) &amp;w o[1] &amp;w o[2] &amp;w o[3] &amp;w o[5];
0 = GetRel(nu[1],1) &amp;w o[1] &amp;w o[2] &amp;w o[3] &amp;w o[4];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ki1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVS1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZaNiVRIm9GJ0ZnbkZqbi1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmluRjtGPUY/RkFGQ0ZUL0ZJUSwwLjMzMzMzMzNlbUYnLUZlbzYlRmdvLUYjNiZGTkZfcEZicEYvRmRwRmZwLUZlbzYlRmdvLUYjNiYtRiw2JFEiM0YnRi9GX3BGYnBGL0ZkcEZmcC1GZW82JUZnby1GIzYmLUYsNiRRIjRGJ0YvRl9wRmJwRi9GZHBGZnAtRmVvNiVGZ28tRiM2Ji1GLDYkUSI1RidGL0ZfcEZicEYvRmRwRmZwLUYjNigtRlo2JVEiZEYnRmduRmpuRlxvLUZgbzYkLUYjNiYtRlo2JVEkYTQxRidGZ25Gam5GX3BGYnBGL0YvRl9wRmJwRi9GX3BGYnBGL0YvRl9wRmJwRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmVzLUYjNihGWUZcby1GYG82JC1GIzYwLUZlbzYlLUZaNiVRJyYjOTY0O0YnL0ZobkY4Ri9Gam9GZHBGZnBGZG9GZnBGXHFGZnBGYHFGZnBGZ3FGZnBGXnJGX3BGYnBGL0YvRl9wRmJwRi9GYXMtRiM2JkZec0ZRLUYjNihGWUZcby1GYG82JC1GIzYwLUZlbzYlLUZaNiVRJyYjOTUwO0YnRmJ0Ri9Gam9GZHBGZnBGZG9GZnBGXHFGZnBGYHFGZnBGZ3FGZnBGXnJGX3BGYnBGL0YvRl9wRmJwRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmRzRmZzLUYjNiZGXnNGUS1GIzYoRllGXG8tRmBvNiQtRiM2MC1GZW82JUZddUZecUZkcEZmcEZkb0ZmcEZccUZmcEZgcUZmcEZncUZmcEZeckZfcEZicEYvRi9GX3BGYnBGL0YvRi9GX3BGYnBGLw==">LyIiISwqKiYiIiMiIiItSSMmd0c2IjYoJkkib0dGKjYjRicmRi02I0YmJkYtNiMiIiQmRi02IyIiJSZGLTYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTQxR0YqRidGJy1GKTYoJkkkdGF1R0YqRi5GLEYvRjFGNEY3ISIiKiZGPkYnLUYpNigmSSV6ZXRhR0YqRi5GLEYvRjFGNEY3RidGQyomRj5GJy1GKTYoJkZIRjBGLEYvRjFGNEY3RidGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZaRmZuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRmpuNiVRIm9GJ0Zdb0Zgby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6Rl9vRjtGPUY/RkFGQ0ZaL0ZJUSwwLjMzMzMzMzNlbUYnLUZbcDYlRl1wLUYjNiZGVEZlcEZocEYvRmpwRlxxLUZbcDYlRl1wLUYjNiYtRiw2JFEiM0YnRi9GZXBGaHBGL0ZqcEZccS1GW3A2JUZdcC1GIzYmLUYsNiRRIjRGJ0YvRmVwRmhwRi9GanBGXHEtRltwNiVGXXAtRiM2Ji1GLDYkUSI1RidGL0ZlcEZocEYvRmpwRlxxLUYjNigtRmpuNiVRImRGJ0Zdb0Zgb0Ziby1GZm82JC1GIzYmLUZqbjYlUSRhMzFGJ0Zdb0Zgb0ZlcEZocEYvRi9GZXBGaHBGL0ZlcEZocEYvRi9GZXBGaHBGL0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGaW5GYm8tRmZvNiQtRiM2MC1GW3A2JS1Gam42JVEnJiM5NjQ7RicvRl5vRjhGL0ZkcUZqcEZccUZqb0ZccUZicUZccUZmcUZccUZdckZccUZkckZlcEZocEYvRi9GZXBGaHBGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYoRmpxRldGZHNGVy1GIzYoRmluRmJvLUZmbzYkLUYjNjAtRltwNiUtRmpuNiVRJyYjOTUwO0YnRmV0Ri9GYHBGanBGXHFGam9GXHFGYnFGXHFGZnFGXHFGXXJGXHFGZHJGZXBGaHBGL0YvRmVwRmhwRi9GL0ZmdC1GIzYmRmRzRlctRiM2KEZpbkZiby1GZm82JC1GIzYwLUZbcDYlRmN1RmRxRmpwRlxxRmpvRlxxRmJxRlxxRmZxRlxxRl1yRlxxRmRyRmVwRmhwRi9GL0ZlcEZocEYvRi9GL0ZlcEZocEYv">LyIiISwqKiYiIiMiIiItSSMmd0c2IjYoJkkib0dGKjYjRicmRi02I0YmJkYtNiMiIiQmRi02IyIiJSZGLTYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTMxR0YqRichIiItRik2KCZJJHRhdUdGKkYwRixGL0YxRjRGN0Y/KihGM0YnRj5GJy1GKTYoJkklemV0YUdGKkYuRixGL0YxRjRGN0YnRicqJkY+RictRik2KCZGSEYwRixGL0YxRjRGN0YnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZaRmZuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRmpuNiVRIm9GJ0Zdb0Zgby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6Rl9vRjtGPUY/RkFGQ0ZaL0ZJUSwwLjMzMzMzMzNlbUYnLUZbcDYlRl1wLUYjNiZGVEZlcEZocEYvRmpwRlxxLUZbcDYlRl1wLUYjNiYtRiw2JFEiM0YnRi9GZXBGaHBGL0ZqcEZccS1GW3A2JUZdcC1GIzYmLUYsNiRRIjRGJ0YvRmVwRmhwRi9GanBGXHEtRltwNiVGXXAtRiM2Ji1GLDYkUSI1RidGL0ZlcEZocEYvRmpwRlxxLUYjNigtRmpuNiVRImRGJ0Zdb0Zgb0Ziby1GZm82JC1GIzYmLUZqbjYlUSRhMzRGJ0Zdb0Zgb0ZlcEZocEYvRi9GZXBGaHBGL0ZlcEZocEYvRi9GZXBGaHBGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGaW5GYm8tRmZvNiQtRiM2MC1GW3A2JS1Gam42JVEnJiM5NjQ7RicvRl5vRjhGL0ZocUZqcEZccUZqb0ZccUZicUZccUZmcUZccUZdckZccUZkckZlcEZocEYvRi9GZXBGaHBGL0Zncy1GIzYmRmRzRlctRiM2KEZpbkZiby1GZm82JC1GIzYwLUZbcDYlLUZqbjYlUScmIzk1MDtGJ0ZldEYvRmBwRmpwRlxxRmpvRlxxRmJxRlxxRmZxRlxxRl1yRlxxRmRyRmVwRmhwRi9GL0ZlcEZocEYvRi9GZ3MtRiM2KEZqcUZXRmRzRlctRiM2KEZpbkZiby1GZm82JC1GIzYwLUZbcDYlRmB1RmRxRmpwRlxxRmpvRlxxRmJxRlxxRmZxRlxxRl1yRlxxRmRyRmVwRmhwRi9GL0ZlcEZocEYvRi9GL0ZlcEZocEYv">LyIiISwqKiYiIiMiIiItSSMmd0c2IjYoJkkib0dGKjYjRicmRi02I0YmJkYtNiMiIiQmRi02IyIiJSZGLTYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTM0R0YqRichIiItRik2KCZJJHRhdUdGKkYyRixGL0YxRjRGN0YnKiZGPkYnLUYpNigmSSV6ZXRhR0YqRi5GLEYvRjFGNEY3RidGJyooRjNGJ0Y+RictRik2KCZGSEYwRixGL0YxRjRGN0YnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ki1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVS1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZaNiVRIm9GJ0ZnbkZqbi1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmluRjtGPUY/RkFGQ0ZUL0ZJUSwwLjMzMzMzMzNlbUYnLUZlbzYlRmdvLUYjNiZGTkZfcEZicEYvRmRwRmZwLUZlbzYlRmdvLUYjNiYtRiw2JFEiM0YnRi9GX3BGYnBGL0ZkcEZmcC1GZW82JUZnby1GIzYmLUYsNiRRIjRGJ0YvRl9wRmJwRi9GZHBGZnAtRmVvNiVGZ28tRiM2Ji1GLDYkUSI1RidGL0ZfcEZicEYvRmRwRmZwLUYjNigtRlo2JVEiZEYnRmduRmpuRlxvLUZgbzYkLUYjNiYtRlo2JVEkYTQ0RidGZ25Gam5GX3BGYnBGL0YvRl9wRmJwRi9GX3BGYnBGL0YvRl9wRmJwRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmVzLUYjNihGWUZcby1GYG82JC1GIzYwLUZlbzYlLUZaNiVRJyYjOTY0O0YnL0ZobkY4Ri9GaXFGZHBGZnBGZG9GZnBGXHFGZnBGYHFGZnBGZ3FGZnBGXnJGX3BGYnBGL0YvRl9wRmJwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0Zkc0Zmcy1GIzYmRl5zRlEtRiM2KEZZRlxvLUZgbzYkLUYjNjAtRmVvNiUtRlo2JVEnJiM5NTA7RidGYnRGL0Zqb0ZkcEZmcEZkb0ZmcEZccUZmcEZgcUZmcEZncUZmcEZeckZfcEZicEYvRi9GX3BGYnBGL0YvRmFzLUYjNiZGXnNGUS1GIzYoRllGXG8tRmBvNiQtRiM2MC1GZW82JUZgdUZecUZkcEZmcEZkb0ZmcEZccUZmcEZgcUZmcEZncUZmcEZeckZfcEZicEYvRi9GX3BGYnBGL0YvRi9GX3BGYnBGLw==">LyIiISwqKiYiIiMiIiItSSMmd0c2IjYoJkkib0dGKjYjRicmRi02I0YmJkYtNiMiIiQmRi02IyIiJSZGLTYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTQ0R0YqRidGJy1GKTYoJkkkdGF1R0YqRjVGLEYvRjFGNEY3ISIiKiZGPkYnLUYpNigmSSV6ZXRhR0YqRi5GLEYvRjFGNEY3RidGJyomRj5GJy1GKTYoJkZIRjBGLEYvRjFGNEY3RidGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwyKiYiIiMiIiItSSMmd0c2IjYoJkkib0dGKjYjRicmRi02I0YmJkYtNiMiIiQmRi02IyIiJSZGLTYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTQ1R0YqRichIiIqKEYmRidJJGE0M0dGKkYnLUYpNigmSSR0YXVHRipGLkYsRi9GMUY0RjdGJ0YnKihGJkYnSSRhNDRHRipGJy1GKTYoJkZFRjBGLEYvRjFGNEY3RidGJyooRiZGJ0kkYTQxR0YqRictRik2KCZGRUYyRixGL0YxRjRGN0YnRj8qKEYmRidJJGE0MkdGKkYnLUYpNigmRkVGNUYsRi9GMUY0RjdGJ0Y/LUYpNigmRkVGOEYsRi9GMUY0RjdGJyooRiZGJ0Y+RictRik2KCZJJXpldGFHRipGLkYsRi9GMUY0RjdGJ0YnKihGJkYnRj5GJy1GKTYoJkZmbkYwRixGL0YxRjRGN0YnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L929" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[a41=0,a44=0,a45=0,a34=0,a31=0]: # Normalize p[+], so at most 7 syms; zeta[1], zeta[2] remain.
rel2:=UpdateRel(%,1):
[seq(tau[i]=add(T||i||j*o[j],j=1..5),i=1..5)]:
rel2:=UpdateRel(%,2):</Text-field>
</Input>
</Group>
<Group labelreference="L1001" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">No 7-dim structures exist!</Text-field></Title>
<Group labelreference="L1212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Having trivial vertical action forces many coefficients to vanish.
sort(TrivVert([zeta[1],zeta[2]],2));
rel3:=UpdateRel(%,2):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFcvSSNCMUc2IiIiIS9JI0IyR0YlRiYvSSNCM0dGJUYmL0kjQjRHRiVGJi9JI0I1R0YlRiYvSSNCNkdGJUYmL0kjQjdHRiVGJi9JI0I4R0YlRiYvSSNDMUdGJUYmL0kjQzJHRiVGJi9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSNENEdGJUYmL0kkVDExR0YlRiYvSSRUMTJHRiVGJi9JJFQxM0dGJUYmL0kkVDE1R0YlRiYvSSRUMjFHRiVGJi9JJFQyMkdGJUYmL0kkVDIzR0YlRiYvSSRUMjRHRiVGJi9JJFQyNUdGJUYmL0kkVDMxR0YlRiYvSSRUMzJHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0MkdGJUYmL0kkVDQzR0YlRiYvSSRUNDRHRiVGJi9JJFQ0NUdGJUYmL0kkVDUxR0YlRiYvSSRUNTJHRiVGJi9JJFQ1M0dGJUYmL0kkVDU0R0YlRiYvSSRUNTVHRiVGJi9JJGEzMkdGJUYmL0kkYTMzR0YlRiYvSSRhMzVHRiVGJi9JJGE0MkdGJUYmL0kkYTQzR0YlRiYvSSRhNTFHRiVGJi9JJGE1MkdGJUYmL0kkYTUzR0YlRiYvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1459" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval([seq(seq(a||i||j,j=1..5),i=1..5)],rel3);
eval([seq(seq(T||i||j,j=1..5),i=1..5)],rel3);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzsiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjSSRhNTVHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzsiIiFGI0YjSSRUMTRHNiJGI0YjRiNGI0YjRiNGI0YjRiNGI0YjSSRUNDFHRiVGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1196" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Recall that a55 is constant for homogeneous structures
0 = GetRel(nu[1],3);
0 = GetRel(nu[3],3);
0 = pick(GetRel(nu[1],3),o[1],o[4]);
0 = pick(rhs(%%),o[1],o[3])-pick(rhs(%%),o[2],o[4]);
0 = rhs(%)+rhs(%%); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUkjbWlHRiQ2JVEkVDE0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUZYNiVRJFQ0MUYnRmVuRmhuRmpuLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRmVvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1wLyUpYmV2ZWxsZWRHRjhGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZnAtRiM2KC1GTTYkLUklbXN1YkdGJDYlLUZYNiVRIm9GJ0ZlbkZobi1GIzYmRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGZXBGZ3AtRk02JC1GXXE2JUZfcS1GIzYmRmZvRmRxRmdxRi9GaXFGL0ZkcUZncUYvRi9GZHFGZ3FGLw==">LyIiISomLChJJFQxNEc2IiEiIkkkVDQxR0YnIiIiI0YqIiIlRipGKi1JIyZ3R0YnNiQmSSJvR0YnNiNGKiZGMTYjRixGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctSSNtaUdGJDYlUSRUNDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjRGJ0YvLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGOC1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlZGWC1GWjYlUSRhNTVGJ0ZnbkZqbkYvRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZbcS1GIzYoLUZPNiQtSSVtc3ViR0YkNiUtRlo2JVEib0YnRmduRmpuLUYjNiZGYm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0ZqcEZccS1GTzYkLUZicTYlRmRxLUYjNiYtRiw2JFEiM0YnRi9GaXFGXHJGL0ZeckYvRmlxRlxyRi9GL0Zcby1GIzYmLUZPNiQtRiM2KUZTLUZaNiVRJFQxNEYnRmduRmpuRmFwRl9vRmFwRmRwRi9GL0ZncC1GIzYoLUZPNiQtRmJxNiVGZHEtRiM2Ji1GLDYkUSIyRidGL0ZpcUZcckYvRl5yRi9GYHItRk82JC1GYnE2JUZkcS1GIzYmRmVvRmlxRlxyRi9GXnJGL0ZpcUZcckYvRi9GXG8tRiM2KC1GTzYkLUZicTYlRmRxLUYjNiYtRiw2JFEiNUYnRi9GaXFGXHJGL0ZeckYvRmByLUZPNiQtRiM2KC1GWjYlUSJkRidGZ25Gam4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpwRlxxLUZPNiQtRiM2JkZkcEZpcUZcckYvRi9GaXFGXHJGL0YvRmlxRlxyRi9GL0ZpcUZcckYv">LyIiISwoKiYsKEkkVDQxRzYiISIiIyIiIiIiJUYrSSRhNTVHRihGKUYrLUkjJndHRig2JCZJIm9HRig2I0YrJkYyNiMiIiRGK0YrKiYsKEkkVDE0R0YoRilGKkYpRi1GKUYrLUYvNiQmRjI2IyIiIyZGMjYjRixGK0YrLUYvNiQmRjI2IyIiJi1JImRHJSpwcm90ZWN0ZWRHNiNGLUYr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JI21pR0YkNiVRJFQxNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GUzYlUSRUNDFGJ0ZWRllGZW4tSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjRGJ0YvLyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">LyIiISwoSSRUMTRHNiIhIiJJJFQ0MUdGJiIiIiNGKSIiJUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JI21pR0YkNiVRJFQ0MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1JJm1mcmFjR0YkNigtRiw2JFEiMUYnRi8tRiw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlby8lKWJldmVsbGVkR0Y4RmVuLUZTNiVRJFQxNEYnRlZGWUYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">LyIiISwoSSRUNDFHNiIhIiIjIiIiIiIjRilJJFQxNEdGJkYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiISMiIiQiIiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1195" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1446" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(nu[2],2) &amp;w o[4] &amp;w o[5];
sd2(nu[2],2) &amp;w o[1] &amp;w o[5];
[B1=0,B5=0]:
rel3:=UpdateRel(%,2):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNCMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YyLUYjNigtRks2JVEjJndGJ0ZORlEtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRkVGSC1JKG1mZW5jZWRHRiQ2JC1GIzYuLUklbXN1YkdGJDYlLUZLNiVRIm9GJ0ZORlEtRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjM2LVEiLEYnRi9GNi9GOkZQRjtGPUY/RkFGQ0ZFL0ZJUSwwLjMzMzMzMzNlbUYnLUZbbzYlRl1vLUYjNiZGK0Zlb0Zob0YvRmpvRl1wLUZbbzYlRl1vLUYjNiYtRiw2JFEiM0YnRi9GZW9GaG9GL0Zqb0ZdcC1GW282JUZdby1GIzYmLUYsNiRRIjRGJ0YvRmVvRmhvRi9Gam9GXXAtRltvNiVGXW8tRiM2Ji1GLDYkUSI1RidGL0Zlb0Zob0YvRmpvRmVvRmhvRi9GL0Zlb0Zob0YvRi8=">LCQqKCIiIyIiIkkjQjFHNiJGJS1JIyZ3R0YnNicmSSJvR0YnNiNGJSZGLDYjRiQmRiw2IyIiJCZGLDYjIiIlJkYsNiMiIiZGJUYl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRI0I1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRkwtRiM2KC1GUzYlUSMmd0YnRlZGWS1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNi4tSSVtc3ViR0YkNiUtRlM2JVEib0YnRlZGWS1GIzYmLUZJNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUSIsRidGL0YyL0Y2RlhGN0Y5RjtGPUY/Rk8vRkVRLDAuMzMzMzMzM2VtRictRmNvNiVGZW8tRiM2JkZIRl1wRmBwRi9GYnBGZXAtRmNvNiVGZW8tRiM2Ji1GSTYkUSIzRidGL0ZdcEZgcEYvRmJwRmVwLUZjbzYlRmVvLUYjNiYtRkk2JFEiNEYnRi9GXXBGYHBGL0ZicEZlcC1GY282JUZlby1GIzYmLUZJNiRRIjVGJ0YvRl1wRmBwRi9GYnBGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYv">LCQqKCIiIyIiIkkjQjVHNiJGJS1JIyZ3R0YnNicmSSJvR0YnNiNGJSZGLDYjRiQmRiw2IyIiJCZGLDYjIiIlJkYsNiMiIiZGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1200" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = extD(B1,3);
0 = extD(B5,3);
map(v-&gt;op(ScalarForm(v)),[rhs(%),rhs(%%)]):
op(solve(%,[seq(seq(b||i||j,j=1..5),i in [1,5])]));
rel4:=UpdateRel(%,3):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQ0ZccEZecC1GIzYoLUYsNiRRIjZGJ0YvRlctRk82JVEjQjJGJ0ZSRlVGVy1GTzYlUSRhMzJGJ0ZSRlVGL0Zpby1GTzYlUSRiMTJGJ0ZSRlVGL0YvRlctRmhuNiVGam4tRiM2Ji1GLDYkUSIyRidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GYnA2JC1GIzYnRmZwLUYjNihGW3FGV0ZecUZXLUZPNiVRJGEzM0YnRlJGVUYvRmlvLUZPNiVRJGIxM0YnRlJGVUYvRi9GVy1GaG42JUZqbi1GIzYmLUYsNiRRIjNGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGIxNEYnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiNEYnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRmJwNiQtRiM2J0ZmcC1GIzYoRltxRldGXnFGVy1GTzYlUSRhMzVGJ0ZSRlVGL0Zpby1GTzYlUSRiMTVGJ0ZSRlVGL0YvRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI1RidGL0Zib0Zlb0YvRmdvRi9GL0Zib0Zlb0Yv">LyIiISwsKiZJJGIxMUc2IiIiIiZJIm9HRic2I0YoRihGKComLCYqKCIiJ0YoSSNCMkdGJ0YoSSRhMzJHRidGKCEiIkkkYjEyR0YnRihGKCZGKjYjIiIjRihGKComLCYqKEYvRihGMEYoSSRhMzNHRidGKEYySSRiMTNHRidGKEYoJkYqNiMiIiRGKEYoKiZJJGIxNEdGJ0YoJkYqNiMiIiVGKEYoKiYsJiooRi9GKEYwRihJJGEzNUdGJ0YoRjJJJGIxNUdGJ0YoRigmRio2IyIiJkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYjUxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQ0ZccEZecC1GIzYoLUYsNiRRIjZGJ0YvRlctRk82JVEjQjZGJ0ZSRlVGVy1GTzYlUSRhMzJGJ0ZSRlVGL0Zpby1GTzYlUSRiNTJGJ0ZSRlVGL0YvRlctRmhuNiVGam4tRiM2Ji1GLDYkUSIyRidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GYnA2JC1GIzYnRmZwLUYjNihGW3FGV0ZecUZXLUZPNiVRJGEzM0YnRlJGVUYvRmlvLUZPNiVRJGI1M0YnRlJGVUYvRi9GVy1GaG42JUZqbi1GIzYmLUYsNiRRIjNGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGI1NEYnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiNEYnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRmJwNiQtRiM2J0ZmcC1GIzYoRltxRldGXnFGVy1GTzYlUSRhMzVGJ0ZSRlVGL0Zpby1GTzYlUSRiNTVGJ0ZSRlVGL0YvRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI1RidGL0Zib0Zlb0YvRmdvRi9GL0Zib0Zlb0Yv">LyIiISwsKiZJJGI1MUc2IiIiIiZJIm9HRic2I0YoRihGKComLCYqKCIiJ0YoSSNCNkdGJ0YoSSRhMzJHRidGKCEiIkkkYjUyR0YnRihGKCZGKjYjIiIjRihGKComLCYqKEYvRihGMEYoSSRhMzNHRidGKEYySSRiNTNHRidGKEYoJkYqNiMiIiRGKEYoKiZJJGI1NEdGJ0YoJkYqNiMiIiVGKEYoKiYsJiooRi9GKEYwRihJJGEzNUdGJ0YoRjJJJGI1NUdGJ0YoRigmRio2IyIiJkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNigtSSNtaUdGJDYlUSRiMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRiMTJGJ0Y0RjdGOi1GLDYoLUZVNiRRIjZGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW28vRlNGXG8tRjE2JVEkYTMyRidGNEY3RmlvLUYxNiVRI0IyRidGNEY3Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjEzRidGNEY3RjotRiw2KEZmb0Zpby1GMTYlUSRhMzNGJ0Y0RjdGaW9GYHBGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiMTRGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJGIxNUYnRjRGN0Y6LUYsNihGZm9GaW8tRjE2JVEkYTM1RidGNEY3RmlvRmBwRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjUxRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiNTJGJ0Y0RjdGOi1GLDYoRmZvRmlvRl1wRmlvLUYxNiVRI0I2RidGNEY3Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjUzRidGNEY3RjotRiw2KEZmb0Zpb0ZqcEZpb0ZockY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI1NEYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYjU1RidGNEY3RjotRiw2KEZmb0Zpb0ZpcUZpb0ZockY+RlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NywvSSRiMTFHNiIiIiEvSSRiMTJHRiUsJCooIiInIiIiSSRhMzJHRiVGLEkjQjJHRiVGLEYsL0kkYjEzR0YlLCQqKEYrRixJJGEzM0dGJUYsRi5GLEYsL0kkYjE0R0YlRiYvSSRiMTVHRiUsJCooRitGLEkkYTM1R0YlRixGLkYsRiwvSSRiNTFHRiVGJi9JJGI1MkdGJSwkKihGK0YsRi1GLEkjQjZHRiVGLEYsL0kkYjUzR0YlLCQqKEYrRixGM0YsRkFGLEYsL0kkYjU0R0YlRiYvSSRiNTVHRiUsJCooRitGLEY6RixGQUYsRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1201" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Need to find a nonzero coefficient to yield a reduction to 1-dim structure group.
# If B6,B7,B8 is nonzero, we may use a duality transformation which 
# preserves A and maps (B1,B2,B3,B4,B5,B6,B7,B8)--&gt;(-B5,-B6,-B7,-B8,B1,B2,B3,B4).
# Thus, WLOG we may assume one of B2, B3, B4 is nonzero, or B=0.</Text-field>
</Input>
</Group>
<Group labelreference="L1227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B2 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1207" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(B2)'=VertChange(B2,4);
[B2=1,zeta[2]=-5/3*zeta[1]+add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains.
rel5:=UpdateRel(%,4):
VertChange(B2,5); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCMkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjVGJ0Y0LUZdcDYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGMy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GIzYmRlNGXXEtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GXXA2JEZlcEY0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GXHI2JS1GLjYlUSJvRidGVkZYRmFyRmVyRmhyLUZccjYlRmBzLUYjNiZGYHBGWkZnbkY0RmVyRmhyLUZccjYlRmBzLUYjNiYtRl1wNiRRIjNGJ0Y0RlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmLUZdcDYkUSI0RidGNEZaRmduRjRGZXJGaHItRlxyNiVGYHMtRiM2JkZccEZaRmduRjRGZXJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KC1Gam82KEZbdEZgcEZjcEZmcEZpcEZbcUZdcS1GIzYmRlNGXXEtRiM2KEZkcUY3LUZPNiQtRiM2MC1GXHI2JUZeckZlc0ZlckZockZec0ZockZjc0ZockZnc0ZockZedEZockZldEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0IyR0YlLCYqKCMiIiYiIiMiIiJGJ0YtLUkjJndHRiU2KCZJJXpldGFHRiU2I0YtJkkib0dGJUYzJkY1NiNGLCZGNTYjIiIkJkY1NiMiIiUmRjU2I0YrRi0hIiIqKCNGOkYsRi1GJ0YtLUYvNigmRjJGN0Y0RjZGOEY7Rj5GLUZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],5);
rel6:=UpdateRel(%,5):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFUvSSNCM0c2IiIiIS9JI0I0R0YlRiYvSSNCNkdGJUYmL0kjQjdHRiVGJi9JI0I4R0YlRiYvSSNDMUdGJUYmL0kjQzJHRiVGJi9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDNHRiVGJi9JI0Q0R0YlRiYvSSRUMTFHRiVGJi9JJFQxMkdGJUYmL0kkVDEzR0YlRiYvSSRUMTVHRiVGJi9JJFQyMUdGJUYmL0kkVDIyR0YlRiYvSSRUMjNHRiVGJi9JJFQyNEdGJUYmL0kkVDMxR0YlRiYvSSRUMzJHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0MkdGJUYmL0kkVDQzR0YlRiYvSSRUNDRHRiVGJi9JJFQ0NUdGJUYmL0kkVDUxR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkVDU1R0YlRiYvSSRaMjFHRiVGJi9JJFoyMkdGJUYmL0kkWjIzR0YlRiYvSSRaMjRHRiVGJi9JJFoyNUdGJUYmL0kkYTMzR0YlRiYvSSRhMzVHRiVGJi9JJGE0MkdGJUYmL0kkYTQzR0YlRiYvSSRhNTFHRiVGJi9JJGE1MkdGJUYmL0kkYTUzR0YlRiYvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1448" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(alpha3,rel6);
eval(alpha4,rel6);
eval(alpha5,rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYTMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRIm9GJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5">KiZJJGEzMkc2IiIiIiZJIm9HRiQ2IyIiI0Yl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYTU1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRIm9GJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5">KiZJJGE1NUc2IiIiIiZJIm9HRiQ2IyIiJkYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1447" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
    print(seq(eval(T||i||j,rel6),j=1..5));
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjSSRUMTRHNiJGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNJJFQyNUc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NidJJFQ0MUc2IiIiIUYlRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFJJFQ1Mkc2IkYjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1449" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(nu[1],6) &amp;w o[5];
GetRel(nu[3],6) &amp;w o[5];
GetRel(zeta[2],6) &amp;w o[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZELyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zobi1GIzYkLUkjbWlHRiQ2JVEkVDQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGOS1GSzYtUSIrRidGOUZORlBGUkZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GX3AtRjM2KC1GNjYkRkFGOS1GNjYkUSI0RidGOUY/RkJGRUZHRjlGOUZKLUYjNigtRl5vNiVRIyZ3RidGYW9GZG8tRks2LVEwJkFwcGx5RnVuY3Rpb247RidGOUZORlBGUkZURlZGWEZaRmZuRmluLUYsNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GXm82JVEib0YnRmFvRmRvLUYjNiZGY3BGZm9GaW9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZLNi1RIixGJ0Y5Rk4vRlFGY29GUkZURlZGWEZaRmZuL0ZqblEsMC4zMzMzMzMzZW1GJy1GZXE2JUZncS1GIzYmRmVwRmZvRmlvRjlGXHJGX3ItRmVxNiVGZ3EtRiM2Ji1GNjYkUSI1RidGOUZmb0Zpb0Y5RlxyRmZvRmlvRjlGOUZmb0Zpb0Y5Rjk=">KiYsJiomIyIiIyIiJCIiIkkkVDQxRzYiRihGKCNGKCIiJUYoRigtSSMmd0dGKjYlJkkib0dGKjYjRigmRjE2I0YsJkYxNiMiIiZGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEkVDQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNi1RIitGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y2LUZnbjYkUSI0RidGNi8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRjstRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRk42JVEkYTU1RidGUUZURjZGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRmBwLUYjNigtRk42JVEjJndGJ0ZRRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRl9wRmFwLUYuNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiZGZm4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYzNi1RIixGJ0Y2RjkvRj1GU0Y+RkBGQkZERkZGX3AvRkxRLDAuMzMzMzMzM2VtRictRl9xNiVGYXEtRiM2Ji1GZ242JFEiM0YnRjZGZnFGaXFGNkZbckZeci1GX3E2JUZhcS1GIzYmLUZnbjYkUSI1RidGNkZmcUZpcUY2RltyRmZxRmlxRjZGNkZmcUZpcUY2RjZGVi1GIzYmLUYuNiQtRiM2KUYyLUZONiVRJFQxNEYnRlFGVEZmb0ZZRmZvRmlvRjZGNkZccC1GIzYoRmRwRmdwLUYuNiQtRiM2Ki1GX3E2JUZhcS1GIzYmLUZnbjYkUSIyRidGNkZmcUZpcUY2RltyRl5yLUZfcTYlRmFxLUYjNiZGam5GZnFGaXFGNkZbckZeckZbc0ZmcUZpcUY2RjZGZnFGaXFGNkY2RjY=">LCYqJiwoSSRUNDFHNiIhIiIjIiIiIiIlRilJJGE1NUdGJkYnRiktSSMmd0dGJjYlJkkib0dGJjYjRikmRjA2IyIiJCZGMDYjIiImRilGKSomLChJJFQxNEdGJkYnRihGJ0YrRidGKS1GLTYlJkYwNiMiIiMmRjA2I0YqRjVGKUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEkVDE0RicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnRjYtRjo2LVEoJm1pbnVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZobi1GIzYoLUkmbWZyYWNHRiQ2KEYyLUYzNiRRIjNGJ0Y2LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0Y/RjktRiM2JC1GUjYlUSRUNDFGJ0ZVRlhGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2RjZGNkY5LUYjNigtRlI2JVEjJndGJ0ZVRlgtRjo2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY9RkBGQkZERkZGSEZKRkxGTy1GLDYkLUYjNiotSSVtc3ViR0YkNiUtRlI2JVEib0YnRlVGWC1GIzYmLUYzNiRGZG9GNkZhcEZkcEY2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjo2LVEiLEYnRjZGPS9GQUZXRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZjcTYlRmVxLUYjNiYtRjM2JFEiNEYnRjZGYXBGZHBGNkZcckZfci1GY3E2JUZlcS1GIzYmLUYzNiRRIjVGJ0Y2RmFwRmRwRjZGXHJGYXBGZHBGNkY2RmFwRmRwRjZGNg==">KiYsJiomIiIjIiIiSSRUMTRHNiJGJkYmKiYjRiUiIiRGJkkkVDQxR0YoRiYhIiJGJi1JIyZ3R0YoNiUmSSJvR0YoNiNGJiZGMjYjIiIlJkYyNiMiIiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1453" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T41=-3/8,T14=-1/8]:
rel7:=UpdateRel(%,6):
GetRel(nu[1],7) &amp;w o[5];
GetRel(zeta[2],7) &amp;w o[5];
GetRel(nu[3],7) &amp;w o[5]; # contradiction!

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjhGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZELyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRjkvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi1JI21pR0YkNiVRJGE1NUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y6USdpdGFsaWNGJ0Y5RjktRks2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGTkZQRlJGVEZWRlhGWi9GZ25RJjAuMGVtRicvRmpuRmhvLUYjNigtRlxvNiVRIyZ3RidGX29GYm8tRks2LVEwJkFwcGx5RnVuY3Rpb247RidGOUZORlBGUkZURlZGWEZaRmdvRmlvLUYuNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GXG82JVEib0YnRl9vRmJvLUYjNiYtRjY2JEZBRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZLNi1RIixGJ0Y5Rk4vRlFGYW9GUkZURlZGWEZaRmdvL0ZqblEsMC4zMzMzMzMzZW1GJy1GZ3A2JUZpcC1GIzYmLUY2NiRRIjNGJ0Y5RmBxRmNxRjlGZXFGaHEtRmdwNiVGaXAtRiM2JkY1RmBxRmNxRjlGZXFGYHFGY3FGOUY5RmBxRmNxRjlGOS1GSzYtUSIrRidGOUZORlBGUkZURlZGWEZaRmZuRmluLUYjNiYtRi42JC1GIzYnLUZLNi1RKiZ1bWludXMwO0YnRjlGTkZQRlJGVEZWRlhGWkZmbkZpbi1GMzYoRl5xRjxGP0ZCRkVGR0ZKRltvRjlGOUZkby1GIzYoRlxwRl9wLUYuNiQtRiM2Ki1GZ3A2JUZpcC1GIzYmLUY2NiRRIjJGJ0Y5RmBxRmNxRjlGZXFGaHEtRmdwNiVGaXAtRiM2Ji1GNjYkUSI0RidGOUZgcUZjcUY5RmVxRmhxRmVyRmBxRmNxRjlGOUZgcUZjcUY5RjlGOQ==">LCYqJiwmIyIiJiIiKSIiIkkkYTU1RzYiISIiRigtSSMmd0dGKjYlJkkib0dGKjYjRigmRjA2IyIiJCZGMDYjRiZGKEYoKiYsJiNGKEYnRitGKUYrRigtRi02JSZGMDYjIiIjJkYwNiMiIiVGNUYoRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1451" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B3 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1232" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(B3)'=VertChange(B3,4);
[B3=1,zeta[2]=-3*zeta[1]+add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains.
rel5:=UpdateRel(%,4):
VertChange(B3,5); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCM0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y0LUZdcDYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGMy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GIzYmRlNGXXEtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GXXA2JEZlcEY0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GXHI2JS1GLjYlUSJvRidGVkZYRmFyRmVyRmhyLUZccjYlRmBzLUYjNiZGYHBGWkZnbkY0RmVyRmhyLUZccjYlRmBzLUYjNiZGXHBGWkZnbkY0RmVyRmhyLUZccjYlRmBzLUYjNiYtRl1wNiRRIjRGJ0Y0RlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmLUZdcDYkUSI1RidGNEZaRmduRjRGZXJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KC1Gam82KEZjckZgcEZjcEZmcEZpcEZbcUZdcS1GIzYmRlNGXXEtRiM2KEZkcUY3LUZPNiQtRiM2MC1GXHI2JUZeckZlc0ZlckZockZec0ZockZjc0ZockZnc0ZockZbdEZockZidEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0IzR0YlLCYqKCMiIiQiIiMiIiJGJ0YtLUkjJndHRiU2KCZJJXpldGFHRiU2I0YtJkkib0dGJUYzJkY1NiNGLCZGNTYjRismRjU2IyIiJSZGNTYjIiImRi0hIiIqKCNGLUYsRi1GJ0YtLUYvNigmRjJGN0Y0RjZGOEY6Rj1GLUZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1204" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],5);
rel6:=UpdateRel(%,5):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFIvSSNCMkc2IiIiIS9JI0I0R0YlRiYvSSNCNkdGJUYmL0kjQjdHRiVGJi9JI0I4R0YlRiYvSSNDMUdGJUYmL0kjQzNHRiVGJi9JI0M0R0YlRiYvSSNDNUdGJUYmL0kjQzZHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kjQzlHRiVGJi9JI0QxR0YlRiYvSSNEMkdGJUYmL0kjRDNHRiVGJi9JI0Q0R0YlRiYvSSRUMTFHRiVGJi9JJFQxMkdGJUYmL0kkVDEzR0YlRiYvSSRUMjFHRiVGJi9JJFQyM0dGJUYmL0kkVDI0R0YlRiYvSSRUMjVHRiVGJi9JJFQzMUdGJUYmL0kkVDMyR0YlRiYvSSRUMzNHRiVGJi9JJFQzNEdGJUYmL0kkVDM1R0YlRiYvSSRUNDJHRiVGJi9JJFQ0M0dGJUYmL0kkVDQ0R0YlRiYvSSRUNDVHRiVGJi9JJFQ1MkdGJUYmL0kkVDUzR0YlRiYvSSRUNTRHRiVGJi9JJFQ1NUdGJUYmL0kkWjIxR0YlRiYvSSRaMjNHRiVGJi9JJFoyNEdGJUYmL0kkWjI1R0YlRiYvSSRhMzJHRiVGJi9JJGEzM0dGJUYmL0kkYTM1R0YlRiYvSSRhNDNHRiVGJi9JJGE1MUdGJUYmL0kkYTUyR0YlRiYvSSRhNTNHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1454" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
  print(seq(eval(T||i||j,rel6),j=1..5));
od;
zeta[2]=eval(zeta[2],rel6);
eval(alpha3,rel6);
eval(alpha4,rel6);
eval(alpha5,rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjSSRUMTRHNiJJJFQxNUdGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFJJFQyMkc2IkYjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NidJJFQ0MUc2IiIiIUYlRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NidJJFQ1MUc2IiIiIUYlRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTA7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRiM2Ji1GLzYlUSRaMjJGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgb0Y4RkNGNS1GRzYtUSgmbWludXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZhcC1GIzYmLUY7NiRRIjNGJ0Y1RmJvLUYsNiVGLi1GIzYmLUY7NiRRIjFGJ0Y1Rj5GQUY1RkNGNUY1Rj5GQUY1">LyZJJXpldGFHNiI2IyIiIywmKiZJJFoyMkdGJSIiIiZJIm9HRiVGJkYrRisqJiIiJEYrJkYkNiNGK0YrISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYTQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRIm9GJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5">KiZJJGE0Mkc2IiIiIiZJIm9HRiQ2IyIiI0Yl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSRhNTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGE1NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCYqJkkkYTU0RzYiIiIiJkkib0dGJTYjIiIlRiZGJiomSSRhNTVHRiVGJiZGKDYjIiImRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1240" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[2],6);
0 = GetRel(nu[3],6) &amp;w o[4] &amp;w o[5];
[T22=0,a55=-T41+1/4];
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GVTYlUSJvRidGWEZlbi1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRmBvNiQtRmNvNiVGZW8tRiM2Ji1GLDYkUSIyRidGL0ZdcEZgcEYvRmJwRi9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLw==">LyIiISwkKiZJJFQyMkc2IiIiIi1JIyZ3R0YnNiQmSSJvR0YnNiNGKCZGLTYjIiIjRighIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUkjbWlHRiQ2JVEkVDQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRmJvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRjgtRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlYtRlg2JVEkYTU1RidGZW5GaG5GL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGaXAtRiM2KC1GWDYlUSMmd0YnRmVuRmhuLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZocEZqcC1GTTYkLUYjNiwtSSVtc3ViR0YkNiUtRlg2JVEib0YnRmVuRmhuLUYjNiZGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGZ25GO0Y9Rj9GQUZDRmhwL0ZJUSwwLjMzMzMzMzNlbUYnLUZocTYlRmpxLUYjNiYtRiw2JFEiM0YnRi9GX3JGYnJGL0ZkckZmci1GaHE2JUZqcS1GIzYmRmNvRl9yRmJyRi9GZHJGZnItRmhxNiVGanEtRiM2Ji1GLDYkUSI1RidGL0ZfckZickYvRmRyRl9yRmJyRi9GL0ZfckZickYvRi9GX3JGYnJGLw==">LyIiISomLChJJFQ0MUc2IiEiIiMiIiIiIiVGKkkkYTU1R0YnRihGKi1JIyZ3R0YnNiYmSSJvR0YnNiNGKiZGMTYjIiIkJkYxNiNGKyZGMTYjIiImRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRUMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRhNTVGJ0Y0RjdGOi1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zqby1GMTYlUSRUNDFGJ0Y0RjctRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZpb0ZbcC1JJm1mcmFjR0YkNigtRlU2JFEiMUYnRj4tRlU2JFEiNEYnRj4vJS5saW5ldGhpY2tuZXNzR0ZncC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0ZCRj5GWEZlbkY+RlhGZW5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQvSSRUMjJHNiIiIiEvSSRhNTVHRiUsJkkkVDQxR0YlISIiIyIiIiIiJUYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1229" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[1],7) &amp;w o[4] &amp;w o[5];
0 = GetRel(tau[2],7) &amp;w o[2];
0 = GetRel(zeta[2],7) &amp;w o[2] &amp;w o[5];
map(v-&gt;op(ScalarForm(v)),map(v-&gt;rhs(v),[%%%,%%,%])):
op(solve(%,[C2,T14,T15,T51]));
rel8:=UpdateRel(%,7):
eval(BCD,rel8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUkjbWlHRiQ2JVEkVDE1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUZYNiVRJFQ1MUYnRmVuRmhuLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUYsNiRRIjFGJ0YvRi9GLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmpvLUYjNigtRlg2JVEjJndGJ0ZlbkZobi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGaW9GW3AtRk02JC1GIzYsLUklbXN1YkdGJDYlLUZYNiVRIm9GJ0ZlbkZobi1GIzYmRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmduRjtGPUY/RkFGQ0Zpby9GSVEsMC4zMzMzMzMzZW1GJy1GaXA2JUZbcS1GIzYmLUYsNiRRIjNGJ0YvRmBxRmNxRi9GZXFGZ3EtRmlwNiVGW3EtRiM2Ji1GLDYkUSI0RidGL0ZgcUZjcUYvRmVxRmdxLUZpcDYlRltxLUYjNiYtRiw2JFEiNUYnRi9GYHFGY3FGL0ZlcUZgcUZjcUYvRi9GYHFGY3FGL0YvRmBxRmNxRi8=">LyIiISomLChJJFQxNUc2IiEiIkkkVDUxR0YnRigiIiJGKkYqLUkjJndHRic2JiZJIm9HRic2I0YqJkYvNiMiIiQmRi82IyIiJSZGLzYjIiImRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNidGTC1JI21pR0YkNiVRJFQ1MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GLDYkUSIxRidGL0YvRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZmby1GIzYoLUZaNiVRIyZ3RidGZ25Gam4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmVvRmdvLUZVNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GWjYlUSJvRidGZ25Gam4tRiM2JkZfby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZpbkY7Rj1GP0ZBRkNGZW8vRklRLDAuMzMzMzMzM2VtRictRmVwNiVGZ3AtRiM2Ji1GLDYkUSIyRidGL0ZccUZfcUYvRmFxRmNxLUZlcDYlRmdwLUYjNiYtRiw2JFEiNEYnRi9GXHFGX3FGL0ZhcUZccUZfcUYvRi9GXHFGX3FGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRlo2JVEjQzJGJ0ZnbkZqbkZiby1GIzYoRmpvRl1wLUZVNiQtRiM2KkZkcEZjcUZpcUZjcS1GZXA2JUZncC1GIzYmLUYsNiRRIjVGJ0YvRlxxRl9xRi9GYXFGXHFGX3FGL0YvRlxxRl9xRi9GL0YvRlxxRl9xRi8=">LyIiISwmKiYsJkkkVDUxRzYiISIiIiIiRilGKi1JIyZ3R0YoNiUmSSJvR0YoNiNGKiZGLzYjIiIjJkYvNiMiIiVGKkYpKiZJI0MyR0YoRiotRiw2JUYuRjEmRi82IyIiJkYqRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSNtaUdGJDYlUSRaMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZqbi1GVDYlUSRhNTRGJ0ZXRlpGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmNvLUYjNiYtRiw2JFEiNEYnRi9GZm4tRlQ2JVEkVDE0RidGV0ZaRi9GL0YvRmZuLUYjNigtRlQ2JVEjJndGJ0ZXRlotRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmluRltvLUZNNiQtRiM2LC1JJW1zdWJHRiQ2JS1GVDYlUSJvRidGV0ZaLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGWUY7Rj1GP0ZBRkNGaW4vRklRLDAuMzMzMzMzM2VtRictRmpwNiVGXHEtRiM2Ji1GLDYkUSIyRidGL0ZkcUZncUYvRmlxRltyLUZqcDYlRlxxLUYjNiZGZ29GZHFGZ3FGL0ZpcUZbci1GanA2JUZccS1GIzYmLUYsNiRRIjVGJ0YvRmRxRmdxRi9GaXFGZHFGZ3FGL0YvRmRxRmdxRi9GL0ZkcUZncUYv">LyIiISomLCYqJkkkWjIyRzYiIiIiSSRhNTRHRihGKUYpKiYiIiVGKUkkVDE0R0YoRikhIiJGKS1JIyZ3R0YoNiYmSSJvR0YoNiNGKSZGMzYjIiIjJkYzNiNGLCZGMzYjIiImRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSNtaUdGJDYlUSNDMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFQxNEYnRjRGN0Y6LUYsNigtSSZtZnJhY0dGJDYoLUZVNiRRIjFGJ0Y+LUZVNiRRIjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3AvJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRltvL0ZTRlxvLUYsNiYtRjE2JVEkYTU0RidGNEY3RmhwLUYxNiVRJFoyMkYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUMTVGJ0Y0RjdGOi1GVTYkUSIyRidGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUNTFGJ0Y0RjdGOi1GLDYlLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZnckZpb0Y+RlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyYvSSNDMkc2IiIiIS9JJFQxNEdGJSwkKigjIiIiIiIlRixJJGE1NEdGJUYsSSRaMjJHRiVGLEYsL0kkVDE1R0YlIiIjL0kkVDUxR0YlISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzciIiFGIyIiIkYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1421" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(8): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel9:=UpdateRel(%,8):</Text-field>
</Input>
</Group>
<Group labelreference="L1236" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">select(v-&gt;has(v,a42),GetBianchiID(9));
op(solve(%,[a42,Z22]));
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZDLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSC8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GLDYkLUkjbWlHRiQ2JVEkWjIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkhGOS1GSjYtUSIrRidGOUZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GXnAtRiw2JkY8RkktRl1vNiVRJGE0MkYnRmBvRmNvRjlGOS1GSjYtUSIsRidGOUZNL0ZQRmJvRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRiw2JkY8RmpvRmJwRjlGZW9GaG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQsJiomIyIiIiIiI0YmSSRaMjJHNiJGJkYmKiZGJ0YmSSRhNDJHRilGJkYmLCZGJ0YmRitGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvSSRhNDJHNiIhIiMvSSRaMjJHRiUiIik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1250" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(zeta[2],10);
0 = GetRel(nu[1],10); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRiw2JFEjMTZGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGWi1JI21pR0YkNiVRJFQ0MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY28tRiw2JFEjMTBGJ0YvRi9GL0ZWLUYjNigtRk02JC1JJW1zdWJHRiQ2JS1GZ242JVEib0YnRmpuRl1vLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0ZZRmVuLUZNNiQtRl1wNiVGX3AtRiM2Ji1GLDYkUSI1RidGL0ZncEZqcEYvRlxxRi9GZ3BGanBGL0YvRmdwRmpwRi8=">LyIiISomLCYqJiIjOyIiIkkkVDQxRzYiRihGKCIjNUYoRigtSSMmd0dGKjYkJkkib0dGKjYjRigmRjA2IyIiJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2Ji1GLDYkUSI2RidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlxvLUkjbWlHRiQ2JVEkYTU0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtRl9vNiVRJFQ0MUYnRmJvRmVvRmdvLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRmJwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRjhGL0YvRmhuLUYjNigtRk82JC1JJW1zdWJHRiQ2JS1GX282JVEib0YnRmJvRmVvLUYjNiZGYHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0Zbb0Zdby1GTzYkLUZkcTYlRmZxLUYjNiZGY3BGW3JGXnJGL0ZgckYvRltyRl5yRi9GL0Znby1GIzYmLUZPNiQtRiM2Ji1GLDYkUSIyRidGL0Znby1GIzYmLUYsNiRRIzE2RidGL0ZobkZqb0YvRi9GL0Zobi1GIzYoRmFxRmJyLUZPNiQtRmRxNiVGZnEtRiM2Ji1GLDYkUSI1RidGL0ZbckZeckYvRmByRi9GW3JGXnJGL0YvRi9GW3JGXnJGLw==">LyIiISwmKiYsKComIiInIiIiSSRhNTRHNiJGKSEiIkkkVDQxR0YrRikjRikiIiVGKUYpLUkjJndHRis2JCZJIm9HRis2I0YpJkY0NiNGL0YpRikqJiwmIiIjRikqJiIjO0YpRi1GKUYpRiktRjE2JEYzJkY0NiMiIiZGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1235" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B4 nonzero (found: III.6-1)</Text-field></Title>
<Group labelreference="L1261" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(B4)'=VertChange(B4,4);
[zeta[2]=zeta[1]+add(Z2||j*o[j],j=1..5)]: # B4 is a normalized NONZERO constant.  (Set it later.)
rel5:=UpdateRel(%,4): # At most 6 syms; zeta[1] remains.
VertChange(B4,5); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCNEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZdcDYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRjMtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkwtRiM2JkZTRlxxLUYjNigtRi42JVEjJndGJ0ZWRlhGNy1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRi42JVEnJiM5NTA7RidGMUY0LUYjNiZGXHBGWkZnbkY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjRGOy9GPkZXRj9GQUZDRkVGR0ZJL0ZNUSwwLjMzMzMzMzNlbUYnLUZbcjYlLUYuNiVRIm9GJ0ZWRlhGYHJGYnJGZXItRltyNiVGXXMtRiM2JkZgcEZaRmduRjRGYnJGZXItRltyNiVGXXMtRiM2Ji1GXXA2JFEiM0YnRjRGWkZnbkY0RmJyRmVyLUZbcjYlRl1zLUYjNiYtRl1wNiRRIjRGJ0Y0RlpGZ25GNEZickZlci1GW3I2JUZdcy1GIzYmLUZdcDYkUSI1RidGNEZaRmduRjRGYnJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RIitGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KEZpb0ZccS1GIzYmRlNGXHEtRiM2KEZjcUY3LUZPNiQtRiM2MC1GW3I2JUZdckZic0ZickZlckZbc0ZlckZgc0ZlckZkc0ZlckZbdEZlckZidEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0I0R0YlLCYqKCMiIiIiIiNGK0YnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjImRjQ2I0YsJkY0NiMiIiQmRjQ2IyIiJSZGNDYjIiImRishIiIqKEYqRitGJ0YrLUYuNigmRjFGNkYzRjVGN0Y6Rj1GK0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1205" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],5);
rel6:=UpdateRel(%,5): # C=D=0
eval(BCD,rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFIvSSNCMkc2IiIiIS9JI0IzR0YlRiYvSSNCNkdGJUYmL0kjQjdHRiVGJi9JI0MxR0YlRiYvSSNDMkdGJUYmL0kjQzNHRiVGJi9JI0M0R0YlRiYvSSNDNUdGJUYmL0kjQzZHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kjQzlHRiVGJi9JI0QxR0YlRiYvSSNEMkdGJUYmL0kjRDNHRiVGJi9JI0Q0R0YlRiYvSSRUMTJHRiVGJi9JJFQxM0dGJUYmL0kkVDE1R0YlRiYvSSRUMjFHRiVGJi9JJFQyMkdGJUYmL0kkVDIzR0YlRiYvSSRUMjRHRiVGJi9JJFQyNUdGJUYmL0kkVDMxR0YlRiYvSSRUMzJHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0MkdGJUYmL0kkVDQzR0YlRiYvSSRUNDVHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkVDU1R0YlRiYvSSRaMjJHRiVGJi9JJFoyM0dGJUYmL0kkWjI1R0YlRiYvSSRhMzJHRiVGJi9JJGEzM0dGJUYmL0kkYTM1R0YlRiYvSSRhNDJHRiVGJi9JJGE0M0dGJUYmL0kkYTUxR0YlRiYvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzciIiFGI0YjSSNCNEc2IkYjRiNGI0kjQjhHRiVGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1458" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
  seq(eval(T||i||j,rel6),j=1..5);
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NidJJFQxMUc2IiIiIUYlSSRUMTRHRiRGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NidJJFQ0MUc2IiIiIUYlSSRUNDRHRiRGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1258" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(6): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel7:=UpdateRel(%,6):</Text-field>
</Input>
</Group>
<Group labelreference="L1262" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(7);
op(solve(%,[a52,a53,a55])):
rel8:=UpdateRel(%,7):
GetBianchiID(8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEjQjhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GOjYtUSgmbWludXM7RidGNkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhuLUZSNiVRJGE1M0YnRlVGWEY2LUY6Ni1RIixGJ0Y2Rj0vRkFGV0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiZGMkY5LUZSNiVRI0I0RidGVUZYRjYtRjo2LVEiK0YnRjZGPUZARkJGREZGRkhGSkZnbkZpbi1GUjYlUSRhNTJGJ0ZVRlhGNkZdby1GLDYsLUZSNiVRJGE1NUYnRlVGWEZaLUYsNigtSSZtZnJhY0dGJDYoLUYzNiRRIjFGJ0Y2RjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0Y/RjktRiw2Ji1GUjYlUSRaMjFGJ0ZVRlhGOUZRRjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkZaLUYsNigtRmhwNihGanAtRjM2JFEiNEYnRjZGXXFGX3FGYnFGZHFGOS1GLDYkLUZSNiVRJFQ0MUYnRlVGWEY2RltyRl5yRjZGam8tRiw2KEZncEY5LUYsNiYtRlI2JVEkWjI0RidGVUZYRjlGZ29GNkZbckZeckY2RlotRiw2KEZickY5LUYsNiQtRlI2JVEkVDE0RidGVUZYRjZGW3JGXnJGNkY2RltyRl5yRjZGNi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyUsJiomIiIjIiIiSSNCOEc2IkYmRiZJJGE1M0dGKCEiIiwmKiZGJUYmSSNCNEdGKEYmRiZJJGE1MkdGKEYmLCxJJGE1NUdGKEYmKigjRiZGJUYmSSRaMjFHRihGJkYnRiZGKiomI0YmIiIlRiZJJFQ0MUdGKEYmRioqKEYyRiZJJFoyNEdGKEYmRi1GJkYmKiZGNUYmSSRUMTRHRihGJkYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1264" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">zeta[2]=eval(zeta[2],rel8); # For 6-dim structures, Z21,Z24 are constants.
0 = GetRel(zeta[2],8);
0 = GetRel(nu[1],8);
[pick(rhs(%%),o[1],o[4]),pick(rhs(%),o[1],o[4])]:
op(solve(%,[T14,T41]));
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTA7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNigtRiM2Ji1GLzYlUSRaMjFGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgby1GIzYmLUY7NiRRIjFGJ0Y1Rj5GQUY1RkNGNS1GRzYtUSIrRidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZmcC1GIzYmLUYvNiVRJFoyNEYnRl5vRmBvRmJvLUYsNiVGam8tRiM2Ji1GOzYkUSI0RidGNUY+RkFGNUZDRjVGYnAtRiw2JUYuRl1wRkNGNUY+RkFGNQ==">LyZJJXpldGFHNiI2IyIiIywoKiZJJFoyMUdGJSIiIiZJIm9HRiU2I0YrRitGKyomSSRaMjRHRiVGKyZGLTYjIiIlRitGKyZGJEYuRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2Ji1JI21pR0YkNiVRJFoyMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmJvLUZmbjYlUSRaMjRGJ0ZpbkZcb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVkZYLUYjNiYtRiw2JFEiMkYnRi9GXm8tRmZuNiVRJFQxNEYnRmluRlxvRi9GZ28tRiM2JkZccEZeby1GZm42JVEkVDQxRidGaW5GXG9GL0YvRi9GXm8tRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZmbjYlUSJvRidGaW5GXG8tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmFvRmNvLUZPNiQtRlxxNiVGXnEtRiM2Ji1GLDYkUSI0RidGL0ZmcUZpcUYvRltyRi9GZnFGaXFGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVkZYLUYjNihGaXBGXXItRk82JC1GIzYoLUZmbjYlUSJkRidGaW5GXG8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmFvRmNvLUZPNiQtRiM2JkZlbkZmcUZpcUYvRi9GZnFGaXFGL0YvRmZxRmlxRi9GaXItRiM2KEZgckZdci1GTzYkLUYjNihGYnNGZXMtRk82JC1GIzYmRmRvRmZxRmlxRi9GL0ZmcUZpcUYvRi9GZnFGaXFGL0YvRmZxRmlxRi8=">LyIiISwoKiYsKComSSRaMjFHNiIiIiJJJFoyNEdGKUYqISIiKiYiIiNGKkkkVDE0R0YpRipGLComRi5GKkkkVDQxR0YpRipGLEYqLUkjJndHRik2JCZJIm9HRik2I0YqJkY2NiMiIiVGKkYqLUYzNiRGNS1JImRHJSpwcm90ZWN0ZWRHNiNGKEYqLUYzNiRGOC1GPjYjRitGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlxvLUkjbWlHRiQ2JVEkVDE0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiMUYnRi9GZW4vJS5saW5ldGhpY2tuZXNzR0ZhcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcC8lKWJldmVsbGVkR0Y4RmhuLUYjNiYtRl9vNiVRJFoyMUYnRmJvRmVvRmhuLUZfbzYlUSRaMjRGJ0Zib0Zlb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtRl1wNihGX3AtRiw2JFEiNEYnRi9GYnBGZHBGZ3BGaXBGL0YvRmhuLUYjNigtRk82JC1JJW1zdWJHRiQ2JS1GX282JVEib0YnRmJvRmVvLUYjNiZGX3BGY3FGZnFGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0Zbb0Zdby1GTzYkLUZlcjYlRmdyLUYjNiZGXXJGY3FGZnFGL0Zcc0YvRmNxRmZxRi9GL0ZocS1GIzYoRlxwRmhuLUYjNiQtRiM2KEZickZecy1GTzYkLUYjNigtRl9vNiVRImRGJ0Zib0Zlby1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGW29GXW8tRk82JC1GIzYmRl1xRmNxRmZxRi9GL0ZjcUZmcUYvRi9GY3FGZnFGL0YvRmNxRmZxRi9GaHEtRiM2KEZccEZobi1GIzYkLUYjNihGYXNGXnMtRk82JC1GIzYoRmF0RmR0LUZPNiQtRiM2JkZgcUZjcUZmcUYvRi9GY3FGZnFGL0YvRmNxRmZxRi9GL0ZjcUZmcUYvRi9GY3FGZnFGLw==">LyIiISwoKiYsKComIiIjIiIiSSRUMTRHNiJGKSEiIiooI0YpRihGKUkkWjIxR0YrRilJJFoyNEdGK0YpRiwjRikiIiVGKUYpLUkjJndHRis2JCZJIm9HRis2I0YpJkY3NiNGMkYpRikqJkYuRiktRjQ2JEY2LUkiZEclKnByb3RlY3RlZEc2I0YvRilGKSomRi5GKS1GNDYkRjktRj82I0YwRilGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRUMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y+LUZcbzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRl5vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZfcC1GLDYmLUYxNiVRJFoyMUYnRjRGN0ZbcC1GMTYlUSRaMjRGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1GaW42KEZbby1GXG82JFEiOEYnRj5GYm9GZG9GZ29GaW9GPkZpcEZccUY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GXnAvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRUNDFGJ0Y0RjdGOi1GLDYnRlZGZm4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuRmFxRj5GaXBGXHFGPkZpcEZccUY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQvSSRUMTRHNiIsJiooIyIiIiIiJUYpSSRaMjFHRiVGKUkkWjI0R0YlRikhIiIjRikiIilGKS9JJFQ0MUdGJSwmRidGLUYuRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[3],9) &amp;w o[1] &amp;w o[2] &amp;w o[5];
0 = GetRel(nu[3],9) &amp;w o[3] &amp;w o[4] &amp;w o[5];
map(v-&gt;pick(v,seq(o[i],i=1..5)),[rhs(%%),rhs(%)]):
op(solve(%,[T11,T44]));
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYjNiYtRiw2JFEiNEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZqbi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI0I4RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUYjNiZGX29GZm4tRmBvNiVRJFoyNEYnRmNvRmZvRi9GXXAtRmBvNiVRJFQ0NEYnRmNvRmZvRi9GL0Zmbi1GIzYoLUZgbzYlUSMmd0YnRmNvRmZvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbby1GTTYkLUYjNi4tSSVtc3ViR0YkNiUtRmBvNiVRIm9GJ0Zjb0Zmby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmVvRjtGPUY/RkFGQ0Zpbi9GSVEsMC4zMzMzMzMzZW1GJy1GZXE2JUZncS1GIzYmRmhvRl9yRmJyRi9GZHJGZnItRmVxNiVGZ3EtRiM2Ji1GLDYkUSIzRidGL0ZfckZickYvRmRyRmZyLUZlcTYlRmdxLUYjNiZGWUZfckZickYvRmRyRmZyLUZlcTYlRmdxLUYjNiYtRiw2JFEiNUYnRi9GX3JGYnJGL0ZkckZfckZickYvRi9GX3JGYnJGL0YvRl9yRmJyRi8=">LyIiISomLCgqJiIiJSIiIilJI0I4RzYiIiIjRighIiIqJkYqRihJJFoyNEdGK0YoRihJJFQ0NEdGK0YoRigtSSMmd0dGKzYnJkkib0dGKzYjRigmRjU2I0YsJkY1NiMiIiQmRjU2I0YnJkY1NiMiIiZGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYjNiYtRiw2JFEiNEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZqbi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI0I0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUYjNiZGX29GZm4tRmBvNiVRJFoyMUYnRmNvRmZvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlYtRmBvNiVRJFQxMUYnRmNvRmZvRi9GL0Zmbi1GIzYoLUZgbzYlUSMmd0YnRmNvRmZvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbby1GTTYkLUYjNi4tSSVtc3ViR0YkNiUtRmBvNiVRIm9GJ0Zjb0Zmby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmVvRjtGPUY/RkFGQ0Zpbi9GSVEsMC4zMzMzMzMzZW1GJy1GaHE2JUZqcS1GIzYmRmhvRmJyRmVyRi9GZ3JGaXItRmhxNiVGanEtRiM2Ji1GLDYkUSIzRidGL0ZickZlckYvRmdyRmlyLUZocTYlRmpxLUYjNiZGWUZickZlckYvRmdyRmlyLUZocTYlRmpxLUYjNiYtRiw2JFEiNUYnRi9GYnJGZXJGL0ZnckZickZlckYvRi9GYnJGZXJGL0YvRmJyRmVyRi8=">LyIiISomLCgqJiIiJSIiIilJI0I0RzYiIiIjRighIiIqJkYqRihJJFoyMUdGK0YoRi1JJFQxMUdGK0YoRigtSSMmd0dGKzYnJkkib0dGKzYjRigmRjU2I0YsJkY1NiMiIiQmRjU2I0YnJkY1NiMiIiZGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRUMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Ji1GLDYmLUkjbW5HRiQ2JFEiNEYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zqbi1JJW1zdXBHRiQ2JS1GMTYlUSNCNEYnRjRGNy1GWTYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRlxwLUYsNiZGX29GZm4tRjE2JVEkWjIxRidGNEY3Rj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GaW4vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRUNDRGJ0Y0RjdGOi1GLDYmLUYsNiZGWEZmbi1GXW82JS1GMTYlUSNCOEYnRjRGN0Zib0Zlb0Y+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW3BGXXAtRiw2JkZpcUZmbi1GMTYlUSRaMjRGJ0Y0RjdGPkY+RmNwRmZwRj5GY3BGZnBGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQvSSRUMTFHNiIsJiomIiIlIiIiKUkjQjRHRiUiIiNGKUYpKiZGK0YpSSRaMjFHRiVGKUYpL0kkVDQ0R0YlLCYqJkYoRikpSSNCOEdGJUYsRilGKSomRjRGKUkkWjI0R0YlRikhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1276" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Recall that Z21,Z24 are constants
map(factor,GetRel(tau[1],10)):
eval(%,[d(Z21)=0,d(Z24)=0]); # Since B4 is nonzero, so is Z24.
[Z21=expand(solve(pick(%,o[1],o[4])/B4,Z21))];
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRI0I0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNigtSSNtbkdGJDYkUSI0RidGL0ZRRkhGUS1GSTYlUSRaMjRGJ0ZMRk9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZJNiVRJFoyMUYnRkxGT0ZRRlxvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmluNiRRIjFGJ0YvRi9GL0ZRLUYjNigtRlg2JC1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiZGam8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVElfiZ3fkYnRi9GMkY1RjdGOUY7Rj1GP0ZURlYtRlg2JC1GYnA2JUZkcC1GIzYmRmhuRmlwRlxxRi9GXnFGL0ZpcEZccUYvRi9GaXBGXHFGLw==">LCQqKEkjQjRHNiIiIiIsKCooIiIlRiZGJEYmSSRaMjRHRiVGJkYmKiZJJFoyMUdGJUYmRipGJkYmRiYhIiJGJi1JIyZ3R0YlNiQmSSJvR0YlNiNGJiZGMjYjRilGJkYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSRaMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYmLUkjbW5HRiQ2JFEiNEYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zgby1GMTYlUSNCNEYnRjRGN0Y+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1JJm1mcmFjR0YkNigtRmluNiRRIjFGJ0Y+LUYsNiYtRjE2JVEkWjI0RidGNEY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4vJS5saW5ldGhpY2tuZXNzR0ZdcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0ZCRj5GY3BGZnBGPkZjcEZmcEY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMvSSRaMjFHNiIsJiomIiIlIiIiSSNCNEc2IiIiIiEiIiokSSRaMjRHNiIhIiIiIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1424" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(nu[3],11):
eval(%,[d(Z21)=0,d(Z24)=0]);
[pick(%,o[2],o[4]),pick(%,o[4],o[5]),pick(%,o[1],o[3])]; # 0 = B8*(12*B4*Z24-1)
map(factor,eval(%,[Z24=1/12/B4])); # Contradiction. Thus, B8=0. (This model is NOT self-dual.)
GetRel(nu[3],11):
0 = simplify(eval(%,[d(Z21)=0,d(Z24)=0,B8=0]));
[B8=0,op(solve(ScalarForm(rhs(%)),Z24))];
rel12:=UpdateRel(%,11):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ki1GIzYqLUYxNiRRIzQwRidGNEZELUkjbWlHRiQ2JVEjQjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGRC1GZG82JVEjQjhGJ0Znb0Zqb0ZELUZkbzYlUSRaMjRGJ0Znb0Zqb0Y0LUZFNi1RKCZtaW51cztGJ0Y0RkhGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGZnAtRiM2KEY3RkRGY29GRC1JJW1zdXBHRiQ2JUZfcC1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNEZicC1GIzYmLUYxNiRRIjZGJ0Y0RkRGXHBGNC1GRTYtUSIrRidGNEZIRkpGTEZORlBGUkZURmVwRmdwLUYjNiYtRjE2JFEiM0YnRjRGREZfcEY0RjRGNEZELUYjNigtRmpuNiQtSSVtc3ViR0YkNiUtRmRvNiVRIm9GJ0Znb0Zqby1GIzYmRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGNC8lL3N1YnNjcmlwdHNoaWZ0R0ZicUY0LUZFNi1RJX4md35GJ0Y0RkhGSkZMRk5GUEZSRlRGVkZZLUZqbjYkLUZlcjYlRmdyLUYjNiZGXXJGXHNGX3NGNEZhc0Y0RlxzRl9zRjRGXHNGX3NGNC1GIzYmRl9wRlxzRl9zRjRGOkY8Rj9GQUZcc0Zfc0Y0RmJwLUYjNigtRi42KEYwRl1xRjpGPEY/RkFGRC1GLjYoLUYjNipGY29GRC1Gam42JC1GIzYqLUYjNiotRjE2JFEiOEYnRjRGREZjb0ZERlxwRkRGX3BGNEZocUZocEZocS1GIzYmRl1xRkRGXHBGNEZicEZbckY0RjRGRC1GIzYoRmJyRmNzLUZqbjYkLUZlcjYlRmdyLUYjNiYtRjE2JFEiNUYnRjRGXHNGX3NGNEZhc0Y0RlxzRl9zRjRGXHNGX3NGNEZcdEY6RjxGP0ZBRlxzRl9zRjRGaHEtRiM2KEZgdEZELUYuNigtRiM2KkZccEZELUZqbjYkLUYjNiYtRiM2KC1GMTYkUSMxMkYnRjRGREZjb0ZERl9wRjRGYnBGMEY0RjRGRC1GIzYoLUZqbjYkLUZlcjYlRmdyLUYjNiZGXXFGXHNGX3NGNEZhc0Y0RmNzLUZqbjYkLUZlcjYlRmdyLUYjNiZGN0Zcc0Zfc0Y0RmFzRjRGXHNGX3NGNEZcc0Zfc0Y0Rlx0RjpGPEY/RkFGXHNGX3NGNEZicC1GLjYoLUYjNipGXHBGRC1Gam42JC1GIzYoLUYjNipGaHZGREZjb0ZERlxwRkRGX3BGNEZicEZccEZocUZfcEY0RjRGRC1GIzYoRmN3RmNzRmN1RlxzRl9zRjRGXHNGX3NGNEZcdEY6RjxGP0ZBRjQ=">LCoqKiMiIiIiIiVGJSwqKioiI1NGJUkjQjRHNiJGJUkjQjhHRitGJUkkWjI0R0YrRiVGJSooRiZGJUYqRiUpRi0iIiNGJSEiIiomIiInRiVGLEYlRjEqJiIiJEYlRi1GJUYlRiVGLUYxLUkjJndHRis2JCZJIm9HRis2I0YlJkY6NiNGNUYlRiUqLCNGJUYwRiVGLUYxRipGJSwqKioiIilGJUYqRiVGLEYlRi1GJUYlRi5GJSomRjBGJUYsRiVGJUY0RjFGJS1GNzYkRjkmRjo2IyIiJkYlRjEqLEY/RiVGLEYlLCYqKCIjN0YlRipGJUYtRiVGJUYlRjFGJUYtRjEtRjc2JCZGOjYjRjAmRjo2I0YmRiVGJSoqRixGJSwoKipGTEYlRipGJUYsRiVGLUYlRiVGLEYxRi1GJUYlRi1GMS1GNzYkRlFGRkYlRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSIyRidGNy8lLmxpbmV0aGlja25lc3NHRjYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQS8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3LyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW4tRjE2KC1GLDYoLUkjbWlHRiQ2JVEjQjhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRidGRy1GIzYkLUYsNiYtRiw2KC1GNDYkUSMxMkYnRjdGRy1GXW82JVEjQjRGJ0Zgb0Zjb0ZHLUZdbzYlUSRaMjRGJ0Zgb0Zjb0Y3LUZINi1RKCZtaW51cztGJ0Y3RktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmhwRjNGN0Y3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRjctRiw2JkZhcEZqcEZdcUY3Rj1GP0ZCRkRGanBGXXFGNy1GSDYtUSIsRidGN0ZLL0ZORmJvRk9GUUZTRlVGV0ZZL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYnLUZINi1RKiZ1bWludXMwO0YnRjdGS0ZNRk9GUUZTRlVGV0ZncEZpcC1GMTYoLUYsNihGXG9GRy1GIzYkLUYsNigtRiw2KkZbcEZHRl5wRkdGXG9GR0ZhcEY3RmRwRlxvLUZINi1RIitGJ0Y3RktGTUZPRlFGU0ZVRldGZ3BGaXBGYXBGN0Y3RmpwRl1xRjdGX3FGPUY/RkJGREZqcEZdcUY3RmFxLUYsNigtRjE2KEYzLUY0NiRRIjRGJ0Y3Rj1GP0ZCRkRGRy1GMTYoLUYsNiYtRiw2Ki1GLDYqLUY0NiRRIzQwRidGN0ZHRl5wRkdGXG9GR0ZhcEY3RmRwLUYsNihGXXNGR0ZecEZHLUklbXN1cEdGJDYlRmFwRjovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjdGZHAtRiw2Ji1GNDYkUSI2RidGN0ZHRlxvRjdGZnItRiw2Ji1GNDYkUSIzRidGN0ZHRmFwRjdGN0ZqcEZdcUY3Rl9xRj1GP0ZCRkRGanBGXXFGN0ZqcEZdcUY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyUsJCoqIyIiIiIiI0YmSSNCOEc2IkYmLCYqKCIjN0YmSSNCNEdGKUYmSSRaMjRHRilGJkYmRiYhIiJGJkYuRi9GJiwkKihGKEYmLCgqKkYsRiZGLUYmRihGJkYuRiZGJkYoRi9GLkYmRiZGLkYvRi8sJCooI0YmIiIlRiYsKioqIiNTRiZGLUYmRihGJkYuRiZGJiooRjdGJkYtRiYpRi5GJ0YmRi8qJiIiJ0YmRihGJkYvKiYiIiRGJkYuRiZGJkYmRi5GL0Ym</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSNtaUdGJDYlUSNCOEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjUtRiw2J0ZRLUYsNigtRi82JFEiOEYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZURj9GQUZDRkVGR0ZJL0ZNRkstRlk2JVEjQjRGJ0ZmbkZobkZmb0ZYRjItRjY2LVEiK0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctSSZtZnJhY0dGJDYoLUYvNiRRIjJGJ0YyLUYvNiRRIjNGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0Y7RjJGam5GXW9GMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyUiIiEsJEkjQjhHNiIhIiIsJiooIiIpIiIiSSNCNEdGJkYrRiVGK0YnIyIiIyIiJEYr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRlkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmRvLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoRlpGYG8tSSNtaUdGJDYlUSNCNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zgby1GYHA2JVEkWjI0RidGY3BGZnBGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GLDYkUSIzRidGL0YvRi9GYG8tRmlvNiQtRiM2Ji1GIzYoLUYsNiRRIjJGJ0YvRmBvRl9wRmBvLUYjNigtRmlvNiQtSSVtc3ViR0YkNiUtRmBwNiVRIm9GJ0ZjcEZmcC1GIzYmRlcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0Zjb0Zlby1GaW82JC1GX3I2JUZhci1GIzYmLUYsNiRRIjVGJ0YvRmZyRmlyRi9GW3NGL0ZmckZpckYvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZcckZdcy1GaW82JC1GX3I2JUZhci1GIzYmRl5xRmZyRmlyRi9GW3NGL0ZmckZpckYvRi9GL0YvRmZyRmlyRi9GZnJGaXJGL0ZmckZpckYv">LyIiISwkKigjIiIiIiIlRicsJiooRihGJ0kjQjRHNiJGJ0kkWjI0R0YsRidGJyIiJCEiIkYnLCYqKCIiI0YnRitGJy1JIyZ3R0YsNiQmSSJvR0YsNiNGJyZGNzYjIiImRidGJy1GNDYkRjYmRjc2I0YuRidGJ0Yv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSNCOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFoyNEYnRjRGN0Y6LUkmbWZyYWNHRiQ2KC1GLDYmLUZVNiRRIjNGJ0Y+RlhGZW5GPi1GLDYoLUZVNiRRIjRGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW28vRlNGXG8tRjE2JVEjQjRGJ0Y0RjdGWEZlbkY+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcS8lKWJldmVsbGVkR0ZCRlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvSSNCOEc2IiIiIS9JJFoyNEdGJSwkKiYjIiIkIiIlIiIiSSNCNEdGJSEiIkYu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1426" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TestModel(12); # Structure found: Model III.6-1.
Embedding(12);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIjLCgqKCMiIikiIiQiIiJJI0I0R0YmRi4mSSJvR0YmNiNGLkYuISIiKigjRi0iIiVGLkYvRjMmRjE2I0Y2Ri5GLiZGJUYyRi4vJkkjbnVHRiZGMiwoRjlGLiooI0Y2Ri1GLkYvRi5GMEYuRjMqKCNGLUYsRi5GL0YzRjdGLkYuLyZGPEYnIiIhLyZGPDYjRi0sJiooRihGLkYvRi4mRjFGJ0YuRjMqJiNGLkYsRi4mRjE2IyIiJkYuRjMvJkkkdGF1R0YmRjIsJiooRj9GLilGL0YoRi5GMEYuRi4qJiNGT0YsRi5GN0YuRi4vJkZSRidGRC8mRlJGR0ZELyZGUkY4LCQqJkZBRi5GMEYuRi4vJkZSRk5GRA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1430" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">BaseStrEqns(12);
'd(zeta[1])'=extD(zeta[1],12);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiM0YnRjstRmluNiRRIjhGJ0Y7LyUubGluZXRoaWNrbmVzc0dGW28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GXXA2KC1GIzYmLUYjNigtRlI2JEZWRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRI0I0RidGMUY0RlxvRl9vRjtGZXBGZ3BGanBGXHFGXG9GX29GO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJCooIyIiJCIiKUYrSSNCNEdGKSEiIi1JIyZ3R0YpNiRGJyZGKDYjIiIlRitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNiZGaG4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7LUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7RjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpcS1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEjMTBGJ0Y7LUZpbjYkUSIzRidGOy8lLmxpbmV0aGlja25lc3NHRl9xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpyLyUpYmV2ZWxsZWRHRj9GXnAtRiM2Ji1GLjYlUSNCNEYnRjFGNEZecC1GIzYoLUZSNiQtRlc2JUZZRltxRmFvRjtGYHFGY3FGXG9GX29GO0Y7RlxvRl9vRjtGZXEtRiM2KC1GXnI2KEZdcUZobkZmckZockZbc0Zdc0ZecC1GIzYkLUYjNihGZnNGYHEtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7RmVxLUYjNigtRl5yNihGY3ItRmluNiRRIjhGJ0Y7RmZyRmhyRltzRl1zRl5wLUZecjYoLUYjNiYtRiM2KEZjcUZgcS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiZGYXNGXG9GX29GO0ZmckZockZbc0Zdc0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKiomRisiIiItSSMmd0dGKTYkJkklemV0YUdGKTYjRi5GJ0YuRi4qKCMiIzUiIiRGLkkjQjRHRilGLi1GMDYkJkYoRjRGJ0YuISIiKiYjRi5GK0YuLUYwNiRGPCZGKDYjIiImRi5GPSooI0Y4IiIpRi5GOUY9LUYwNiRGJyZGKDYjIiIlRi5GPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYuLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSI0RidGO0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUklbXN1cEdGJDYlLUYuNiVRI0I0RidGMUY0LUZpbjYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHRmNvRl5xLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JEZmcEY7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZocy1GIzYoLUZfcDYoRmhuRmFwRmRwRmdwRmpwRlxxRl5xLUYjNiQtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRmFwRlxvRl9vRjtGYW9GO0ZockZbc0Zcb0Zfb0Y7RjtGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmdzRmlzLUYjNihGYXBGXnFGZnFGXnEtRiM2KEZgckZoci1GUjYkRlZGO0Zcb0Zfb0Y7RjtGaHQtRiM2KC1GX3A2KC1GaW42JFEiOUYnRjstRmluNiRRIjhGJ0Y7RmRwRmdwRmpwRlxxRl5xLUZfcDYoLUYjNiYtRiM2KEZfdUZockZidEZcb0Zfb0Y7RlxvRl9vRjstRiM2JkZmcUZcb0Zfb0Y7RmRwRmdwRmpwRlxxRlxvRl9vRjtGZHMtRiM2JkZpcUZecS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjtGZHJGYW9GO0ZockZfdUZcb0Zfb0Y7RjtGaHQtRiM2KEZpcUZecUZmcUZecS1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGaXFGXG9GX29GO0Zhb0Y7RmhyRmJ0RlxvRl9vRjtGO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsLiooIyIiJUYrIiIiKUkjQjRHRikiIiNGMC1JIyZ3R0YpNiQmRig2I0YwJkYoNiMiIiZGMEYwKiYjRitGL0YwLUY1NiQmRig2I0YvRjlGMEYwKihGL0YwRjJGMC1GNTYkRjdGJ0YwISIiKigjIiIqIiIpRjBGMkZFLUY1NiRGJ0ZARjBGRSomRjNGMC1GNTYkJkklemV0YUdGKUY4RidGMEYwKihGM0YwRjJGMC1GNTYkJkYoNiNGM0ZARjBGRQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KEZobi1GaW42JFEiM0YnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2Ji1GLjYlUSNCNEYnRjFGNEZkcS1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRGXHFGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7RlxvRl9vRjtGXG9GX29GO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJCooI0YrIiIkIiIiSSNCNEdGKUYwLUkjJndHRik2JCZGKDYjRjBGJ0YwISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYsLUYjNiYtRmluNiRRIjJGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXHItRiM2KC1JJm1mcmFjR0YkNigtRmluNiRRIjhGJ0Y7LUZpbjYkUSIzRidGOy8lLmxpbmV0aGlja25lc3NHRmJxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRj9GYXAtRiM2Ji1GLjYlUSNCNEYnRjFGNEZhcC1GIzYoLUZSNiQtRlc2JUZZRl5xRmFvRjtGY3FGZnFGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZbckZdci1GIzYoLUZhcjYoRmZyLUZpbjYkUSI0RidGO0ZpckZbc0Zec0Zgc0ZhcC1GYXI2KC1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2JkZkdEZcb0Zfb0Y7RmFvRjtGY3FGZnFGXG9GX29GO0Zcb0Zfb0Y7LUYjNiZGZHNGXG9GX29GO0ZpckZbc0Zec0Zgc0Zcb0Zfb0Y7Rl10LUYjNihGaXNGY3EtRlI2JC1GVzYlRlktRiM2JkZmckZcb0Zfb0Y7RmFvRjtGXG9GX29GO0ZddC1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGXnBGXG9GX29GO0Zhb0Y7RmNxRl11RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsLComIiIjIiIiLUkjJndHRik2JCZJJXpldGFHRik2I0YvRidGL0YvKigjIiIpIiIkRi9JI0I0R0YpRi8tRjE2JCZGKEY1RidGLyEiIiooI0Y5IiIlRi9GOkY+LUYxNiQmRig2I0ZBRidGL0YvLUYxNiRGPSZGKDYjRjlGLy1GMTYkJkYoNiNGLkZERi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNigtSSZtZnJhY0dGJDYoLUZqbjYkUSI5RidGOy1Gam42JFEiOEYnRjsvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiUtRi42JVEib0YnRjFGNEZnbkZib0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZqcS1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7Rl1vRmBvRjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIsJComIyIiKiIiKUYrLUkjJndHRik2JCZJIm9HRilGKiZGNTYjIiIlRitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1260" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># B4 is a nonzero normalized constant.  Thus, we have a unique model here,
# along with its (distinct) dual model.</Text-field>
</Input>
</Group>
<Group labelreference="L1288" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">B=0 (found: III.6-2 and its dual III.6-3)</Text-field></Title>
<Group labelreference="L1251" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B2=0,B3=0,B4=0,B6=0,B7=0,B8=0]: # B=0
rel5:=UpdateRel(%,4):
eq:=[]:
for i in [2,3,4,6,7,8] do
  eq:=[op(eq),op(ScalarForm(extD(B||i,5)))]:
od:
op(solve(eq,[seq(seq(b||i||j,j=1..5),i in [2,3,4,6,7,8])]));
rel5:=UpdateRel(%,5):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZqbi1GLDYoLUkjbWlHRiQ2JVEkYjIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkYjIyRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiMjNGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJGIyNEYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYjI1RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiMzFGJ0Y0RjdGOi1GLDYoLUkmbWZyYWNHRiQ2KC1GVTYkUSIxRidGPi1GVTYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRl9xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZbby9GU0Zcby1GLDYkLUYxNiVRJFQyMUYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiMzJGJ0Y0RjdGOi1GLDYoRmpwRlxyLUYsNiQtRjE2JVEkVDIyRidGNEY3Rj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGIzM0YnRjRGN0Y6LUYsNihGanBGXHItRiw2JC1GMTYlUSRUMjNGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjM0RidGNEY3RjotRiw2KEZqcEZcci1GLDYkLUYxNiVRJFQyNEYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiMzVGJ0Y0RjdGOi1GLDYoRmpwRlxyLUYsNiQtRjE2JVEkVDI1RidGNEY3Rj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI0MUYnRjRGN0Y6LUYsNihGanBGXHItRiw2JC1GMTYlUSRUMTFGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjQyRidGNEY3RjotRiw2KEZqcEZcci1GLDYkLUYxNiVRJFQxMkYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiNDNGJ0Y0RjdGOi1GLDYoRmpwRlxyLUYsNiQtRjE2JVEkVDEzRidGNEY3Rj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI0NEYnRjRGN0Y6LUYsNihGanBGXHItRiw2JC1GMTYlUSRUMTRGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjQ1RidGNEY3RjotRiw2KEZqcEZcci1GLDYkLUYxNiVRJFQxNUYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiNjFGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI2MkYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYjYzRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiNjRGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI2NUYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkYjcxRidGNEY3RjotRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZVtsLUYsNihGanBGXHItRiw2JC1GMTYlUSRUMzFGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI3MkYnRjRGN0Y6LUYsNidGYVtsLUYsNihGanBGXHItRiw2JC1GMTYlUSRUMzJGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI3M0YnRjRGN0Y6LUYsNidGYVtsLUYsNihGanBGXHItRiw2JC1GMTYlUSRUMzNGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI3NEYnRjRGN0Y6LUYsNidGYVtsLUYsNihGanBGXHItRiw2JC1GMTYlUSRUMzRGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI3NUYnRjRGN0Y6LUYsNidGYVtsLUYsNihGanBGXHItRiw2JC1GMTYlUSRUMzVGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI4MUYnRjRGN0Y6LUYsNihGanBGXHItRiw2JC1GMTYlUSRUNDFGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjgyRidGNEY3RjotRiw2KEZqcEZcci1GLDYkLUYxNiVRJFQ0MkYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRiODNGJ0Y0RjdGOi1GLDYoRmpwRlxyLUYsNiQtRjE2JVEkVDQzRidGNEY3Rj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI4NEYnRjRGN0Y6LUYsNihGanBGXHItRiw2JC1GMTYlUSRUNDRGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkYjg1RidGNEY3RjotRiw2KEZqcEZcci1GLDYkLUYxNiVRJFQ0NUYnRjRGN0Y+RlhGZW5GPkZYRmVuRj5GWEZlbkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">N0AvSSRiMjFHNiIiIiEvSSRiMjJHRiVGJi9JJGIyM0dGJUYmL0kkYjI0R0YlRiYvSSRiMjVHRiVGJi9JJGIzMUdGJSwkKiYjIiIiIiIlRjRJJFQyMUdGJUY0RjQvSSRiMzJHRiUsJComRjNGNEkkVDIyR0YlRjRGNC9JJGIzM0dGJSwkKiZGM0Y0SSRUMjNHRiVGNEY0L0kkYjM0R0YlLCQqJkYzRjRJJFQyNEdGJUY0RjQvSSRiMzVHRiUsJComRjNGNEkkVDI1R0YlRjRGNC9JJGI0MUdGJSwkKiZGM0Y0SSRUMTFHRiVGNEY0L0kkYjQyR0YlLCQqJkYzRjRJJFQxMkdGJUY0RjQvSSRiNDNHRiUsJComRjNGNEkkVDEzR0YlRjRGNC9JJGI0NEdGJSwkKiZGM0Y0SSRUMTRHRiVGNEY0L0kkYjQ1R0YlLCQqJkYzRjRJJFQxNUdGJUY0RjQvSSRiNjFHRiVGJi9JJGI2MkdGJUYmL0kkYjYzR0YlRiYvSSRiNjRHRiVGJi9JJGI2NUdGJUYmL0kkYjcxR0YlLCQqJkYzRjRJJFQzMUdGJUY0ISIiL0kkYjcyR0YlLCQqJkYzRjRJJFQzMkdGJUY0Rl1wL0kkYjczR0YlLCQqJkYzRjRJJFQzM0dGJUY0Rl1wL0kkYjc0R0YlLCQqJkYzRjRJJFQzNEdGJUY0Rl1wL0kkYjc1R0YlLCQqJkYzRjRJJFQzNUdGJUY0Rl1wL0kkYjgxR0YlLCQqJkYzRjRJJFQ0MUdGJUY0RjQvSSRiODJHRiUsJComRjNGNEkkVDQyR0YlRjRGNC9JJGI4M0dGJSwkKiZGM0Y0SSRUNDNHRiVGNEY0L0kkYjg0R0YlLCQqJkYzRjRJJFQ0NEdGJUY0RjQvSSRiODVHRiUsJComRjNGNEkkVDQ1R0YlRjRGNA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1348" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(5))[1..3];
# Must have C1=C4=C7=0. If C8 or C9 is nonzero, we may use duality
# to assume instead that C2 or C3 is nonzero.</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyVJI0MxRzYiSSNDNEdGJEkjQzdHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1354" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Thus, we have the following 5 cases:</Text-field>
</Input>
</Group>
<Group labelreference="L1355" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C2 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1303" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C2)'=VertChange(C2,5);
[C2=1,zeta[2]=-3*zeta[1]+add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains.
rel6:=UpdateRel(%,5):
VertChange(C2,6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDMkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkjbW5HRiQ2JFEiM0YnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0ZdcC1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZqbzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmpwNiUtRi42JVEib0YnRlZGWEZfcUZkcUZncS1GanA2JUZfci1GIzYmLUZqbzYkUSIyRidGNEZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2JkZpb0ZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2Ji1Gam82JFEiNEYnRjRGWkZnbkY0RmRxRmdxLUZqcDYlRl9yLUYjNiYtRmpvNiRRIjVGJ0Y0RlpGZ25GNEZkcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNiZGU0ZdcC1GIzYoRmJwRjctRk82JC1GIzYwLUZqcDYlRlxxRmRyRmRxRmdxRl1yRmdxRmJyRmdxRmlyRmdxRl1zRmdxRmRzRlpGZ25GNEY0RlpGZ25GNEY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0MyR0YlLCYqKCIiJCIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2IyIiIyZGMzYjRiomRjM2IyIiJSZGMzYjIiImRishIiIqJkYnRistRi02KCZGMEY1RjJGNEY3RjlGPEYrRj8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1306" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],6);
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PE0vSSNDMUc2IiIiIS9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSNENEdGJUYmL0kkVDExR0YlRiYvSSRUMTJHRiVGJi9JJFQxM0dGJUYmL0kkVDIxR0YlRiYvSSRUMjNHRiVGJi9JJFQyNEdGJUYmL0kkVDI1R0YlRiYvSSRUMzFHRiVGJi9JJFQzMkdGJUYmL0kkVDMzR0YlRiYvSSRUMzRHRiVGJi9JJFQzNUdGJUYmL0kkVDQyR0YlRiYvSSRUNDNHRiVGJi9JJFQ0NEdGJUYmL0kkVDQ1R0YlRiYvSSRUNTJHRiVGJi9JJFQ1M0dGJUYmL0kkVDU0R0YlRiYvSSRUNTVHRiVGJi9JJFoyMUdGJUYmL0kkWjIzR0YlRiYvSSRaMjRHRiVGJi9JJFoyNUdGJUYmL0kkYTMyR0YlRiYvSSRhMzNHRiVGJi9JJGEzNUdGJUYmL0kkYTQzR0YlRiYvSSRhNTFHRiVGJi9JJGE1MkdGJUYmL0kkYTUzR0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1307" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(7): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel8:=UpdateRel(%,7):</Text-field>
</Input>
</Group>
<Group labelreference="L1309" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(8);
op(solve(%,[Z22,a42,a54,T22,a55])):
rel9:=UpdateRel(%,8):
0 = GetRel(nu[2],9); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEkWjIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLzYlUSRhNDJGJ0YyRjVGOC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPi9GQkZARkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZnbi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y8LUZfbzYkUSI0RidGPC8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlvLyUpYmV2ZWxsZWRHRkAtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZlbkZDRkVGR0ZJRktGTS9GUUZPLUYsNiQtRi82JVEkVDE1RidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPC1GOTYtUSIrRidGPEY+RmVuRkNGRUZHRklGS0ZmbkZobi1GLDYmLUZfbzYkUSIyRidGPEZecC1GLzYlUSRhNTRGJ0YyRjVGPEY8RjgtRiw2JkZeb0ZccS1GLDYoRltvRl5wLUYsNiQtRi82JVEkVDIyRidGMkY1RjxGZ3BGanBGPEY8RjgtRiw2KC1GLzYlUSRhNTVGJ0YyRjUtRjk2LVEoJm1pbnVzO0YnRjxGPkZlbkZDRkVGR0ZJRktGZm5GaG4tRiw2KEZbb0ZecC1GLDYkLUYvNiVRJFQ0MUYnRjJGNUY8RmdwRmpwRjxGZXItRiw2KEZbb0ZecC1GLDYkLUYvNiVRJFQxNEYnRjJGNUY8RmdwRmpwRjxGPEZncEZqcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NydJJFoyMkc2IkkkYTQyR0YkLCYqJiMiIiIiIiVGKUkkVDE1R0YkRikhIiIqJiIiI0YpSSRhNTRHRiRGKUYpLCZGKUYpKiZGKEYpSSRUMjJHRiRGKUYpLChJJGE1NUdGJEYpKiZGKEYpSSRUNDFHRiRGKUYsKiZGKEYpSSRUMTRHRiRGKUYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GLDYkUSI0RidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlMtRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIm9GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRlJGVC1GWDYkLUZlbjYlRmduLUYjNiYtRiw2JFEiMkYnRi9GZW9GaG9GL0Zqb0YvRmVvRmhvRi9GL0Zlb0Zob0Yv">LyIiISwkKiYiIiUiIiItSSMmd0c2IjYkJkkib0dGKjYjRicmRi02IyIiI0YnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1313" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C3 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1304" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C3)'=VertChange(C3,5);
[C3=1,zeta[1]=add(Z1||j*o[j],j=1..5)]: # At most 6 syms; zeta[2] remains.
rel6:=UpdateRel(%,5):
VertChange(C3,6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDM0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0ZdcC1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZqbzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmpwNiUtRi42JVEib0YnRlZGWEZfcUZkcUZncS1GanA2JUZfci1GIzYmRmlvRlpGZ25GNEZkcUZncS1GanA2JUZfci1GIzYmLUZqbzYkUSIzRidGNEZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2Ji1Gam82JFEiNEYnRjRGWkZnbkY0RmRxRmdxLUZqcDYlRl9yLUYjNiYtRmpvNiRRIjVGJ0Y0RlpGZ25GNEZkcUZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0MzR0YlLCQqKCIiIyIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2I0YqJkYzNiMiIiQmRjM2IyIiJSZGMzYjIiImRishIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1315" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[2]],6);
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFEvSSNDMUc2IiIiIS9JI0MyR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSNENEdGJUYmL0kkVDExR0YlRiYvSSRUMTNHRiVGJi9JJFQxNUdGJUYmL0kkVDIyR0YlRiYvSSRUMjNHRiVGJi9JJFQyNEdGJUYmL0kkVDI1R0YlRiYvSSRUMzFHRiVGJi9JJFQzMkdGJUYmL0kkVDMzR0YlRiYvSSRUMzRHRiVGJi9JJFQzNUdGJUYmL0kkVDQyR0YlRiYvSSRUNDNHRiVGJi9JJFQ0NEdGJUYmL0kkVDQ1R0YlRiYvSSRUNTFHRiVGJi9JJFQ1MkdGJUYmL0kkVDUzR0YlRiYvSSRUNTRHRiVGJi9JJFQ1NUdGJUYmL0kkWjExR0YlRiYvSSRaMTJHRiVGJi9JJFoxM0dGJUYmL0kkWjE0R0YlRiYvSSRaMTVHRiVGJi9JJGEzMkdGJUYmL0kkYTMzR0YlRiYvSSRhMzVHRiVGJi9JJGE0MkdGJUYmL0kkYTQzR0YlRiYvSSRhNTFHRiVGJi9JJGE1MkdGJUYmL0kkYTUzR0YlRiYvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1316" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(7): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel8:=UpdateRel(%,7):</Text-field>
</Input>
</Group>
<Group labelreference="L1317" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(8);
op(solve(%,[T21,a55]));
rel9:=UpdateRel(%,8):
GetBianchiID(9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtRiw2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZDLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSC8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GLDYkLUkjbWlHRiQ2JVEkVDIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkhGOS1GSjYtUSIrRidGOUZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GXnBGNUZqby1GLDYoRjJGSS1GLDYkLUZdbzYlUSRUMTJGJ0Zgb0Zjb0Y5RmVvRmhvRjlGOS1GSjYtUSIsRidGOUZNL0ZQRmJvRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRiw2KC1GXW82JVEkYTU1RidGYG9GY28tRko2LVEoJm1pbnVzO0YnRjlGTUZPRlFGU0ZVRldGWUZdcEZfcC1GLDYoRjJGSS1GLDYkLUZdbzYlUSRUNDFGJ0Zgb0Zjb0Y5RmVvRmhvRjlGYnEtRiw2KEYyRkktRiw2JC1GXW82JVEkVDE0RidGYG9GY29GOUZlb0Zob0Y5RjlGZW9GaG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQsKComIyIiIiIiJUYmSSRUMjFHNiJGJkYmRiZGJiomRiVGJkkkVDEyR0YpRiZGJiwoSSRhNTVHRilGJiomRiVGJkkkVDQxR0YpRiYhIiIqJkYlRiZJJFQxNEdGKUYmRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRUMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1JI21uR0YkNiRRIjRGJ0Y+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1GMTYlUSRUMTJGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRhNTVGJ0Y0RjdGOi1GLDYmLUYsNigtSSZtZnJhY0dGJDYoLUZnbjYkUSIxRidGPkZmbi8lLmxpbmV0aGlja25lc3NHRltxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZpby9GU0Zqby1GLDYkLUYxNiVRJFQ0MUYnRjRGN0Y+RmBvRmNvRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuLUYsNihGZnBGZXEtRiw2JC1GMTYlUSRUMTRGJ0Y0RjdGPkZgb0Zjb0Y+Rj5GYG9GY29GPkZgb0Zjb0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQvSSRUMjFHNiIsJiIiJSEiIkkkVDEyR0YlRigvSSRhNTVHRiUsJiomIyIiIkYnRi9JJFQ0MUdGJUYvRi8qJkYuRi9JJFQxNEdGJUYvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1322" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(zeta[1],9) &amp;w o[4];
0 = GetRel(nu[1],9) &amp;w o[4];
# Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRiw2JFEiM0YnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZaLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZjby1GLDYkUSI2RidGL0YvRi9GVi1GIzYoLUZnbjYlUSMmd0YnRmpuRl1vLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZZRmVuLUZNNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GZ242JVEib0YnRmpuRl1vLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGXG9GO0Y9Rj9GQUZDRlkvRklRLDAuMzMzMzMzM2VtRictRmVwNiVGZ3AtRiM2Ji1GLDYkUSIyRidGL0ZfcUZicUYvRmRxRmZxLUZlcDYlRmdwLUYjNiYtRiw2JFEiNEYnRi9GX3FGYnFGL0ZkcUZfcUZicUYvRi9GX3FGYnFGL0YvRl9xRmJxRi8=">LyIiISomLCYqJiIiJCIiIkkkVDEyRzYiRihGKCIiJ0YoRigtSSMmd0dGKjYlJkkib0dGKjYjRigmRjA2IyIiIyZGMDYjIiIlRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dGWC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqbi8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGY28tRiM2JC1JI21pR0YkNiVRJFQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZpcC1GLDYkUSIzRidGL0YvRi9GX28tRiM2KC1GaG82JVEjJndGJ0ZbcEZecC1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGYm9GZG8tRk02JC1GIzYqLUklbXN1YkdGJDYlLUZobzYlUSJvRidGW3BGXnAtRiM2JkZWRmBwRmNwRi8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6Rl1wRjtGPUY/RkFGQ0Ziby9GSVEsMC4zMzMzMzMzZW1GJy1GW3I2JUZdci1GIzYmRllGYHBGY3BGL0ZickZkci1GW3I2JUZdci1GIzYmLUYsNiRRIjRGJ0YvRmBwRmNwRi9GYnJGYHBGY3BGL0YvRmBwRmNwRi9GL0ZgcEZjcEYv">LyIiISomLCYqJiMiIiIiIiNGKEkkVDEyRzYiRihGKCIiJEYoRigtSSMmd0dGKzYlJkkib0dGKzYjRigmRjE2I0YpJkYxNiMiIiVGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1320" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C5 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1333" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C5)'=VertChange(C5,5);
[C5=1,zeta[2]=-zeta[1] + add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains.
rel6:=UpdateRel(%,5):
VertChange(C5,6); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDNUYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0ZdcC1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZqbzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmpwNiUtRi42JVEib0YnRlZGWEZfcUZkcUZncS1GanA2JUZfci1GIzYmRmlvRlpGZ25GNEZkcUZncS1GanA2JUZfci1GIzYmLUZqbzYkUSIzRidGNEZaRmduRjRGZHFGZ3EtRmpwNiVGX3ItRiM2Ji1Gam82JFEiNEYnRjRGWkZnbkY0RmRxRmdxLUZqcDYlRl9yLUYjNiYtRmpvNiRRIjVGJ0Y0RlpGZ25GNEZkcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNihGaW9GXXBGU0ZdcC1GIzYoRmJwRjctRk82JC1GIzYwLUZqcDYlRlxxRmRyRmRxRmdxRl1yRmdxRmJyRmdxRmZyRmdxRl1zRmdxRmRzRlpGZ25GNEY0RlpGZ25GNEY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0M1R0YlLCYqKCIiIyIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2I0YqJkYzNiMiIiQmRjM2IyIiJSZGMzYjIiImRishIiIqKEYqRitGJ0YrLUYtNigmRjBGNUYyRjRGNkY5RjxGK0Y/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1335" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],6);
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PEgvSSNDMUc2IiIiIS9JI0MyR0YlRiYvSSNDM0dGJUYmL0kjQzdHRiVGJi9JI0M4R0YlRiYvSSNDOUdGJUYmL0kjRDFHRiVGJi9JI0QyR0YlRiYvSSNEM0dGJUYmL0kjRDRHRiVGJi9JJFQxMUdGJUYmL0kkVDEyR0YlRiYvSSRUMTVHRiVGJi9JJFQyMUdGJUYmL0kkVDIyR0YlRiYvSSRUMjVHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0M0dGJUYmL0kkVDQ0R0YlRiYvSSRUNDVHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkWjIxR0YlRiYvSSRaMjJHRiVGJi9JJFoyM0dGJUYmL0kkWjI0R0YlRiYvSSRhMzJHRiVGJi9JJGEzM0dGJUYmL0kkYTQyR0YlRiYvSSRhNDNHRiVGJi9JJGE1MUdGJUYmL0kkYTUyR0YlRiYvSSRhNTNHRiVGJi9JJGE1NEdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1334" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(7): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel8:=UpdateRel(%,7):</Text-field>
</Input>
</Group>
<Group labelreference="L1336" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(8))[1..5];
op(solve(%,[C4,T23,T32]));
rel9:=UpdateRel(%,8):
GetBianchiID(9)[1..2]; # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEjQzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtSSNtbkdGJDYkUSIyRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+L0ZCRkBGQ0ZFRkdGSUZLRk0vRlFGT0YuRjxGOEZTRjgtRiw2JkZVLUY5Ni1RKCZtaW51cztGJ0Y8Rj5GZm5GQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl5vLUYsNigtSSZtZnJhY0dGJDYoLUZWNiRRIjFGJ0Y8LUZWNiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dGZ28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGQEZZLUYsNiQtRi82JVEkVDIzRidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RjgtRiw2JkZVRmpuLUYsNihGYm9GWS1GLDYkLUYvNiVRJFQzMkYnRjJGNUY8RmlwRlxxRjxGPEZpcEZccUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NydJI0M0RzYiLCQqJiIiIyIiIkYjRihGKEYlLCZGJ0YoKiYjRigiIiVGKEkkVDIzR0YkRighIiIsJkYnRigqJkYrRihJJFQzMkdGJEYoRi4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyUvSSNDNEc2IiIiIS9JJFQyM0dGJSIiKS9JJFQzMkdGJUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtbkdGJDYkUSMzMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkwtRiw2Ji1GMTYkUSI0RidGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSSNtaUdGJDYlUSRhMzVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNEY0LUY4Ni1RIixGJ0Y0RjsvRj9Gam5GQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRictRiw2JkZaRjctRjE2JFEiMkYnRjRGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQsJiIjSyIiIiomIiIlRiVJJGEzNUc2IkYlISIiLCZGKEYlIiIjRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1327" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C6 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1326" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C6)'=VertChange(C6,5);
[C6=1,zeta[2]=-zeta[1] + add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains.
rel6:=UpdateRel(%,5):
VertChange(C6,6); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDNkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYmRlMtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkwtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GZnA2JS1GLjYlUSJvRidGVkZYRltxRmFxRmRxLUZmcDYlRlxyLUYjNiYtRl5xNiRRIjJGJ0Y0RlpGZ25GNEZhcUZkcS1GZnA2JUZcci1GIzYmLUZecTYkUSIzRidGNEZaRmduRjRGYXFGZHEtRmZwNiVGXHItRiM2Ji1GXnE2JFEiNEYnRjRGWkZnbkY0RmFxRmRxLUZmcDYlRlxyLUYjNiYtRl5xNiRRIjVGJ0Y0RlpGZ25GNEZhcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNiZGU0Zpby1GIzYoRl5wRjctRk82JC1GIzYwLUZmcDYlRmhwRmFyRmFxRmRxRmpxRmRxRl9yRmRxRmZyRmRxRl1zRmRxRmRzRlpGZ25GNEY0RlpGZ25GNEY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0M2R0YlLCYqJkYnIiIiLUkjJndHRiU2KCZJJXpldGFHRiU2I0YqJkkib0dGJUYwJkYyNiMiIiMmRjI2IyIiJCZGMjYjIiIlJkYyNiMiIiZGKiEiIiomRidGKi1GLDYoJkYvRjRGMUYzRjZGOUY8RipGPw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1344" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],6);
rel7:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PEgvSSNDMUc2IiIiIS9JI0MyR0YlRiYvSSNDM0dGJUYmL0kjQzdHRiVGJi9JI0M4R0YlRiYvSSNDOUdGJUYmL0kjRDFHRiVGJi9JI0QyR0YlRiYvSSNEM0dGJUYmL0kjRDRHRiVGJi9JJFQxMUdGJUYmL0kkVDEyR0YlRiYvSSRUMTVHRiVGJi9JJFQyMUdGJUYmL0kkVDIyR0YlRiYvSSRUMjVHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0M0dGJUYmL0kkVDQ0R0YlRiYvSSRUNDVHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkWjIxR0YlRiYvSSRaMjJHRiVGJi9JJFoyM0dGJUYmL0kkWjI0R0YlRiYvSSRhMzJHRiVGJi9JJGEzM0dGJUYmL0kkYTQyR0YlRiYvSSRhNDNHRiVGJi9JJGE1MUdGJUYmL0kkYTUyR0YlRiYvSSRhNTNHRiVGJi9JJGE1NEdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1345" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(7): # Vertical action is trivial on BCD coeffs, so we can use this function.
rel8:=UpdateRel(%,7):</Text-field>
</Input>
</Group>
<Group labelreference="L1339" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(8))[1..10];
remove(v-&gt;lhs(v)=rhs(v),solve(%,indets(%)));
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbWlHRiQ2JVEjQzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtSSNtbkdGJDYkUSIyRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+L0ZCRkBGQ0ZFRkdGSUZLRk0vRlFGT0YuRjxGOEZTRjgtRiw2Ji1GLDYmRlVGWS1GLzYlUSNDNUYnRjJGNUY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GZm5GQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmNvLUYsNigtSSZtZnJhY0dGJDYoLUZWNiRRIjFGJ0Y8LUZWNiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dGXHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGQEZZLUYsNiQtRi82JVEkVDIzRidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RjgtRiw2JkZqbkZfby1GLDYoRmdvRlktRiw2JC1GLzYlUSRUMzJGJ0YyRjVGPEZecUZhcUY8RjxGOC1GLDYoLUZWNiRRIjNGJ0Y8Rl9vLUYsNihGZ29GWS1GLDYkLUYvNiVRJFQxM0YnRjJGNUY8Rl5xRmFxRjwtRjk2LVEiK0YnRjxGPkZmbkZDRkVGR0ZJRktGYm9GZG8tRiw2KEZnb0ZZLUYsNiQtRi82JVEkVDQyRidGMkY1RjxGXnFGYXFGPEY8RjgtRiw2KC1GLDYoRmdvRlktRiw2JC1GLzYlUSRUMjRGJ0YyRjVGPEZecUZhcUY8RmhyRlVGX29GYXJGPEY4LUYsNiktRjk2LVEqJnVtaW51czA7RidGPEY+RmZuRkNGRUZHRklGS0Zib0Zkby1GLDYoRmdvRlktRiw2JC1GLzYlUSRUMzFGJ0YyRjVGPEZecUZhcUY8RmhyRlVGaHJGW3NGPEY4LUYsNigtRi82JVEkYTU1RidGMkY1Rl9vLUYsNihGZ29GWS1GLDYkLUYvNiVRJFQ0MUYnRjJGNUY8Rl5xRmFxRjxGX28tRiw2KEZnb0ZZLUYsNiQtRi82JVEkVDE0RidGMkY1RjxGXnFGYXFGPEY8RjgtRiw2Ki1GLzYlUSRhMzVGJ0YyRjVGX29GZW9GaHJGam5GX29GZXFGPEZecUZhcUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyxJI0M0RzYiLCQqJiIiIyIiIkYjRihGKEYlLCYqJkYnRihJI0M1R0YkRihGKComI0YoIiIlRihJJFQyM0dGJEYoISIiLCZGKkYoKiZGLUYoSSRUMzJHRiRGKEYwLCgiIiRGKComRi1GKEkkVDEzR0YkRihGMComRi1GKEkkVDQyR0YkRihGKCwoKiZGLUYoSSRUMjRHRiRGKEYoRidGKEY2RjAsKComRi1GKEkkVDMxR0YkRihGMEYnRihGOEYoLChJJGE1NUdGJEYoKiZGLUYoSSRUNDFHRiRGKEYwKiZGLUYoSSRUMTRHRiRGKEYwLCpJJGEzNUdGJEYoRixGMEYqRihGMkYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSNtaUdGJDYlUSNDNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFQxM0YnRjRGN0Y6LUYsNiYtRlU2JFEjMTJGJ0Y+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXXAtRjE2JVEkVDQyRidGNEY3Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEkVDE0RidGNEY3RjotRiw2Ji1GLDYmLUZVNiRRIjRGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW28vRlNGXG8tRjE2JVEkYTU1RidGNEY3Rj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZccEZecC1GMTYlUSRUNDFGJ0Y0RjdGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUMjNGJ0Y0RjdGOi1GLDYmLUZVNiRRIjhGJ0Y+Rl5xLUYxNiVRI0M1RidGNEY3Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEkVDI0RidGNEY3RjotRiw2JkZbcUZpb0ZfcEY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQzMUYnRjRGN0Y6LUYsNiZGYnJGaW9GX3BGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUMzJGJ0Y0RjdGOkZgckZYRmVuRj5GZ24tRiw2KC1GMTYlUSRhMzVGJ0Y0RjdGOi1GLDYmLUZVNiRRIjJGJ0Y+Rl5xRmVyRj5GWEZlbkY+RlhGZW5GPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCovSSNDNEc2IiIiIS9JJFQxM0dGJSwmIiM3IiIiSSRUNDJHRiVGKy9JJFQxNEdGJSwmKiYiIiVGK0kkYTU1R0YlRitGK0kkVDQxR0YlISIiL0kkVDIzR0YlLCQqJiIiKUYrSSNDNUdGJUYrRisvSSRUMjRHRiUsJkYxRitGLEYrL0kkVDMxR0YlLCZGOUYrRixGKy9JJFQzMkdGJUY3L0kkYTM1R0YlLCQqJiIiI0YrRjpGK0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1340" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(9);
op(solve(%,[C5,Z25]));
rel10:=UpdateRel(%,9):
GetBianchiID(10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSNtbkdGJDYkUSMyNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSNDNUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNC1GODYtUSIsRidGNEY7L0Y/RlhGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2KS1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ28tRiw2KC1GMTYkUSI2RidGNEY3RlJGNy1GUzYlUSRhNTVGJ0ZWRllGNC1GODYtUSIrRidGNEY7Rj5GQEZCRkRGRkZIRmZvRmhvLUZTNiVRJFoyNUYnRlZGWUZhcC1GMTYkUSI4RidGNEY0RltvLUYsNihGZW5GN0ZSRjctRiM2JC1GLDYmRmRwLUY4Ni1RKCZtaW51cztGJ0Y0RjtGPkZARkJGREZGRkhGZm9GaG8tRjE2JFEjMTBGJ0Y0RjRGNEY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyUsJComIiNDIiIiKUkjQzVHNiIiIiNGJkYmLCgqKCIiJ0YmRihGJkkkYTU1R0YpRiYhIiJJJFoyNUdGKUYmIiIpRiYsJCooRipGJkYoRiYsJkYwRiYiIzVGL0YmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvSSNDNUc2IiIiIS9JJFoyNUdGJSEiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1346" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[2],10);
[T42=-6]:
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYsNiRRIzEyRidGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVi1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGYG8tSSNtaUdGJDYlUSRUNDJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGL0YvRi9GXG8tRiM2KC1GTTYkLUklbXN1YkdGJDYlLUZjbzYlUSJvRidGZm9GaW8tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRl9vRmFvLUZNNiQtRmBwNiVGYnAtRiM2Ji1GLDYkUSI0RidGL0ZqcEZdcUYvRl9xRi9GanBGXXFGL0YvRmpwRl1xRi8=">LyIiISomLCYiIzchIiIqJiIiIyIiIkkkVDQyRzYiRipGJ0YqLUkjJndHRiw2JCZJIm9HRiw2I0YqJkYxNiMiIiVGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1347" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[2],11);
0 = GetRel(nu[1],11);
[T55=-12,T41=2*a55-1/4]:
rel12:=UpdateRel(%,11):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEkVDU1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGaG4tRiw2JFEjMTJGJ0YvRi9GLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmFvLUYjNigtRk02JC1JJW1zdWJHRiQ2JS1GUjYlUSJvRidGVUZYLUYjNiYtRiw2JFEiNEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0Zgb0Ziby1GTTYkLUZobzYlRmpvLUYjNiYtRiw2JFEiNUYnRi9GYnBGZXBGL0ZncEYvRmJwRmVwRi9GL0ZicEZlcEYv">LyIiISomLCZJJFQ1NUc2IiIiIiIjN0YoRigtSSMmd0dGJzYkJkkib0dGJzYjIiIlJkYuNiMiIiZGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYjNiYtRiw2JFEiMkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZqbi1JI21pR0YkNiVRJGE1NUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUZdbzYlUSRUNDFGJ0Zgb0Zjb0Zlby1JJm1mcmFjR0YkNigtRiw2JFEiMUYnRi8tRiw2JFEiNEYnRi8vJS5saW5ldGhpY2tuZXNzR0ZgcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y4Ri9GL0Zmbi1GIzYoLUZNNiQtSSVtc3ViR0YkNiUtRl1vNiVRIm9GJ0Zgb0Zjby1GIzYmRl5wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGaW5GW28tRk02JC1GYnE2JUZkcS1GIzYmRmFwRmlxRlxyRi9GXnJGL0ZpcUZcckYvRi9GaXFGXHJGLw==">LyIiISomLCgqJiIiIyIiIkkkYTU1RzYiRighIiJJJFQ0MUdGKkYoI0YoIiIlRihGKC1JIyZ3R0YqNiQmSSJvR0YqNiNGKCZGMzYjRi5GKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1341" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Recall a55 is constant for homogeneous structures
nu[3]=eval(nu[3],rel12);
GetRel(nu[3],12):
0 = eval(%,d(a55)=0); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRi82JVEkYTU1RicvRjNRJXRydWVGJy9GNlEnaXRhbGljRictRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRjVGSkZMRk5GUEZSRlRGVi9GWVEmMC4wZW1GJy9GZm5GZG8tRiw2JS1GLzYlUSJvRidGXG9GXm8tRiM2Ji1GOzYkUSI1RidGNUY+RkFGNUZDRjVGPkZBRjU=">LyZJI251RzYiNiMiIiQqJkkkYTU1R0YlIiIiJkkib0dGJTYjIiImRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2Ji1GLDYkUSIzRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlxvLUkjbWlHRiQ2JVEkYTU1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3AvJSliZXZlbGxlZEdGOEYvRi9GaG4tRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZfbzYlUSJvRidGYm9GZW8tRiM2JkZdcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRltvRl1vLUZPNiQtRmFxNiVGY3EtRiM2JkZlbkZocUZbckYvRl1yRi9GaHFGW3JGL0YvRmdvLUYjNiYtRk82JC1GIzYnRlNGWS1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlZGWEZqb0YvRi9GaG4tRiM2KC1GTzYkLUZhcTYlRmNxLUYjNiZGYHBGaHFGW3JGL0ZdckYvRl9yLUZPNiQtRmFxNiVGY3EtRiM2Ji1GLDYkUSI0RidGL0ZocUZbckYvRl1yRi9GaHFGW3JGL0YvRi9GaHFGW3JGLw==">LyIiISwmKiYsJiomIiIkIiIiSSRhNTVHNiJGKSEiIiNGKSIiI0YpRiktSSMmd0dGKzYkJkkib0dGKzYjRikmRjM2I0YoRilGKSomLCZGJ0YsRi1GLEYpLUYwNiQmRjM2I0YuJkYzNiMiIiVGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1342" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">C=0 (found 6-dim structures III.6-2 and its dual III.6-3)</Text-field></Title>
<Group labelreference="L1325" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(C||i=0,i=1..9)]: # At most 7 syms; zeta[1],zeta[2] remain.
rel6:=UpdateRel(%,5):
eq:=[]:
for i from 1 to 9 do
  eq:=[op(eq),op(ScalarForm(extD(C||i,6)))]:
od:
op(solve(eq,[seq(seq(c||i||j,j=1..5),i=1..9)]));
rel6:=UpdateRel(%,6):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N08vSSRjMTFHNiIiIiEvSSRjMTJHRiVGJi9JJGMxM0dGJUYmL0kkYzE0R0YlRiYvSSRjMTVHRiVGJi9JJGMyMUdGJUYmL0kkYzIyR0YlRiYvSSRjMjNHRiVGJi9JJGMyNEdGJUYmL0kkYzI1R0YlRiYvSSRjMzFHRiVGJi9JJGMzMkdGJUYmL0kkYzMzR0YlRiYvSSRjMzRHRiVGJi9JJGMzNUdGJUYmL0kkYzQxR0YlRiYvSSRjNDJHRiVGJi9JJGM0M0dGJUYmL0kkYzQ0R0YlRiYvSSRjNDVHRiVGJi9JJGM1MUdGJUYmL0kkYzUyR0YlRiYvSSRjNTNHRiVGJi9JJGM1NEdGJUYmL0kkYzU1R0YlRiYvSSRjNjFHRiVGJi9JJGM2MkdGJUYmL0kkYzYzR0YlRiYvSSRjNjRHRiVGJi9JJGM2NUdGJUYmL0kkYzcxR0YlRiYvSSRjNzJHRiVGJi9JJGM3M0dGJUYmL0kkYzc0R0YlRiYvSSRjNzVHRiVGJi9JJGM4MUdGJUYmL0kkYzgyR0YlRiYvSSRjODNHRiVGJi9JJGM4NEdGJUYmL0kkYzg1R0YlRiYvSSRjOTFHRiVGJi9JJGM5MkdGJUYmL0kkYzkzR0YlRiYvSSRjOTRHRiVGJi9JJGM5NUdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1356" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(6)); # All linear equations!
remove(v-&gt;lhs(v)=rhs(v),solve(%,indets(%))):
rel7:=UpdateRel(%,6):
eval(BCD,rel7);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N0ZJI0QxRzYiSSNEMkdGJEkkYTMyR0YkSSRhNDJHRiRJJGE1MkdGJCwkKiYiIiMiIiJGI0YsISIiRiksJComRitGLEYlRixGLCwkSSNEM0dGJEYtLCQqJkYrRixGMUYsRiwsJComRitGLEkjRDRHRiRGLEYsLCQqJiNGLCIiJUYsSSRUMTVHRiRGLEYtLCQqJkY5RixJJFQyMkdGJEYsRiwsJComRjlGLEkkVDIzR0YkRixGLSwkKiZGOUYsSSRUMzJHRiRGLEYtLCQqJkY5RixJJFQzM0dGJEYsRiwsJComRjlGLEkkVDQ1R0YkRixGLSwkSSRhMzNHRiRGLSwkSSRhNDNHRiRGLSwkSSRhNTNHRiRGLSwmRjVGLSomRjlGLEkkVDM1R0YkRixGLCwmRjZGLUZSRiwsJiomRjlGLEkkVDEzR0YkRixGLSomRjlGLEkkVDQyR0YkRixGLCwmKiZGOUYsSSRUMjFHRiRGLEYsKiZGOUYsSSRUMTJHRiRGLEYsLCYqJkY5RixJJFQyNEdGJEYsRixGVkYtLCYqJkY5RixJJFQyNUdGJEYsRixGJUYsLCYqJkY5RixJJFQzMUdGJEYsRi1GWEYsLCYqJkY5RixJJFQzNEdGJEYsRi0qJkY5RixJJFQ0M0dGJEYsRi0sJkkkZDExR0YkRixJJGQyMkdGJEYsLCZJJGQxM0dGJEYsSSRkMzJHRiRGLSwmSSRkMjNHRiRGLUkkZDMxR0YkRi0sJkkkZDM0R0YkRixJJGQ0M0dGJEYtLCZJJGQ0MUdGJEYtSSRkMjRHRiRGLSwoSSRhMzVHRiRGLEZARi1GQ0YtLChJJGE1NUdGJEYsKiZGOUYsSSRUNDFHRiRGLEYtKiZGOUYsSSRUMTRHRiRGLEYtLCpJJGQxNEdGJEYsSSRkNDJHRiRGLUZecEYtRl9wRi0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzciIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1357" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:=[]:
for i from 1 to 4 do
  eq:=[op(eq),op(ScalarForm(extD(D||i,7)))]:
od:
op(solve(eq,[seq(seq(d||i||j,j=1..5),i=1..4)])):
remove(v-&gt;lhs(v)=rhs(v),%);
rel8:=UpdateRel(%,7):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzAvSSRkMTJHNiIiIiEvSSRkMTVHRiVGJi9JJGQyMUdGJUYmL0kkZDIyR0YlRiYvSSRkMjVHRiVGJi9JJGQzMUdGJUYmL0kkZDMyR0YlRiYvSSRkMzNHRiVGJi9JJGQzNUdGJUYmL0kkZDQxR0YlRiYvSSRkNDJHRiVGJi9JJGQ0M0dGJUYmL0kkZDQ0R0YlRiYvSSRkNDVHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1358" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[1],8);
ScalarForm(rhs(%));
remove(v-&gt;lhs(v)=rhs(v),solve(%,indets(%)));
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2NC1GIzYmLUkjbWlHRiQ2JVEkVDIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GTzYlUSJvRidGUkZVLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0ZaRmZuLUZqbjYkLUZdbzYlRl9vLUYjNiYtRiw2JFEiMkYnRi9GZ29Gam9GL0ZccEYvRmdvRmpvRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl5xLUYjNiYtRk82JVEkVDQyRidGUkZVRlctRiM2KEZpbkZecC1Gam42JC1GXW82JUZfby1GIzYmLUYsNiRRIjNGJ0YvRmdvRmpvRi9GXHBGL0Znb0Zqb0YvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZdcUZfcS1GIzYmLUZqbjYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDRl1xRl9xLUYjNiYtRiw2JFEiNEYnRi9GVy1GTzYlUSRhNTVGJ0ZSRlVGL0Zgci1GIzYmRmdwRlctRk82JVEkVDQxRidGUkZVRi9GYHItSSZtZnJhY0dGJDYoRmRvRl5zLyUubGluZXRoaWNrbmVzc0dGZm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHQvJSliZXZlbGxlZEdGOEYvRi9GVy1GIzYoRmluRl5wLUZqbjYkLUZdbzYlRl9vLUYjNiZGXnNGZ29Gam9GL0ZccEYvRmdvRmpvRi9GL0Zgci1GIzYmLUZPNiVRJFQ1MUYnRlJGVUZXLUYjNihGaW5GXnAtRmpuNiQtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRi9GZ29Gam9GL0YvRmByLUYjNiZGYnFGVy1GIzYoRmFwRl5wRmd0RmdvRmpvRi9GL0Zgci1GIzYmLUZPNiVRJFQ1MkYnRlJGVUZXLUYjNihGYXBGXnBGZHVGZ29Gam9GL0YvRmByLUYjNiYtRk82JVEkVDQzRidGUkZVRlctRiM2KEZncUZecEZndEZnb0Zqb0YvRi9GYHItRiM2Ji1GTzYlUSRUNTNGJ0ZSRlVGVy1GIzYoRmdxRl5wRmR1RmdvRmpvRi9GL0Zgci1GIzYmLUZPNiVRJFQ1NEYnRlJGVUZXLUYjNihGZ3RGXnBGZHVGZ29Gam9GL0YvRi9GZ29Gam9GLw==">LyIiISw0KiZJJFQyMUc2IiIiIi1JIyZ3R0YnNiQmSSJvR0YnNiNGKCZGLTYjIiIjRihGKComSSRUNDJHRidGKC1GKjYkRiwmRi02IyIiJEYoISIiKiYsKComIiIlRihJJGE1NUdGJ0YoRjkqJkYxRihJJFQ0MUdGJ0YoRigjRihGPUYoRigtRio2JEYsJkYtNiNGPUYoRigqJkkkVDUxR0YnRigtRio2JEYsJkYtNiMiIiZGKEYoKiZGM0YoLUYqNiRGL0ZERihGKComSSRUNTJHRidGKC1GKjYkRi9GSkYoRigqJkkkVDQzR0YnRigtRio2JEY2RkRGKEYoKiZJJFQ1M0dGJ0YoLUYqNiRGNkZKRihGKComSSRUNTRHRidGKC1GKjYkRkRGSkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbWlHRiQ2JVEkVDIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPi9GQkZARkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYvNiVRJFQ0MkYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjgtRiw2KUZVLUYsNiYtSSNtbkdGJDYkUSI0RidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RlhGQ0ZFRkdGSUZLRk0vRlFGTy1GLzYlUSRhNTVGJ0YyRjVGPC1GOTYtUSIrRidGPEY+RlhGQ0ZFRkdGSUZLRllGZW4tRiw2Ji1GY282JFEiMkYnRjxGZm8tRi82JVEkVDQxRidGMkY1RjxGXXAtSSZtZnJhY0dGJDYoLUZjbzYkUSIxRidGPEZiby8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkBGPEY4LUYvNiVRJFQ1MUYnRjJGNUY4RmZuRjgtRi82JVEkVDUyRidGMkY1RjgtRi82JVEkVDQzRidGMkY1RjgtRi82JVEkVDUzRidGMkY1RjgtRi82JVEkVDU0RidGMkY1RmluRlxvRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NytJJFQyMUc2IiwkSSRUNDJHRiQhIiIsKComIiIlIiIiSSRhNTVHRiRGK0YnKiYiIiNGK0kkVDQxR0YkRitGKyNGK0YqRitJJFQ1MUdGJEYmSSRUNTJHRiRJJFQ0M0dGJEkkVDUzR0YkSSRUNTRHRiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSNtaUdGJDYlUSRUMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRUNDFGJ0Y0RjdGOi1GLDYmLUYsNiYtRlU2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZbby9GU0Zcby1GMTYlUSRhNTVGJ0Y0RjdGPi1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmZwLUkmbWZyYWNHRiQ2KC1GVTYkUSIxRidGPi1GVTYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRkJGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUNDJGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQ0M0YnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkVDUxRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSRUNTJGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRJFQ1M0YnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkVDU0RidGNEY3RjpGVEZYRmVuRj5GWEZlbkY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCovSSRUMjFHNiIiIiEvSSRUNDFHRiUsJiomIiIjIiIiSSRhNTVHRiVGLEYsI0YsIiIpISIiL0kkVDQyR0YlRiYvSSRUNDNHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1359" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[2],9);
[T55=0]:
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRJFQ1NUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlktRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GTTYlUSJvRidGUEZTLUYjNiYtRiw2JFEiNEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0ZYRlotRmhuNiQtRltvNiVGXW8tRiM2Ji1GLDYkUSI1RidGL0Zlb0Zob0YvRmpvRi9GZW9GaG9GL0YvRmVvRmhvRi8=">LyIiISomSSRUNTVHNiIiIiItSSMmd0dGJjYkJkkib0dGJjYjIiIlJkYsNiMiIiZGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1367" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[1],10) &amp;w o[4];
0 = GetRel(tau[4],10) &amp;w o[1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjRGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQxMUYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2JkZqcS1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUYjNihGVEZnbi1GXm82JC1GIzYqLUZjbzYlLUZVNiVRJyYjOTUwO0YnL0ZZRjhGL0Zob0ZicEZkcEZib0ZkcEZqcEZdcEZgcEYvRi9GXXBGYHBGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiZGanFGYnItRiM2KEZURmduLUZebzYkLUYjNiotRmNvNiVGXXMtRiM2Ji1GLDYkUSIyRidGL0ZdcEZgcEYvRmJwRmRwRmJvRmRwRmpwRl1wRmBwRi9GL0ZdcEZgcEYvRi9GL0ZdcEZgcEYv">LyIiISwoLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDExR0YnISIiKiZGNEYsLUYmNiUmSSV6ZXRhR0YnRitGKUYtRixGNSomRjRGLC1GJjYlJkY6NiMiIiNGKUYtRixGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSI0RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQ0RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGW3ItRiM2JkZkcS1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm4tRiM2KEZORlctRmhuNiQtRiM2Ki1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGZ29Gam9GL0YvRmdvRmpvRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmpxRlxyLUYjNiZGZHFGX3ItRiM2KEZORlctRmhuNiQtRiM2Ki1GXW82JUZqci1GIzYmLUYsNiRRIjJGJ0YvRmdvRmpvRi9GXHBGXnBGXG9GXnBGZHBGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwoLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDQ0R0YnRiwqJkY0RiwtRiY2JSZJJXpldGFHRidGK0YpRi1GLCEiIiomRjRGLC1GJjYlJkY5NiMiIiNGKUYtRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1383" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T11 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1370" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T11=1,zeta[2]=zeta[1]+Z21*o[1]+Z24*o[4]]: # At most 6 syms; zeta[1] remains.
rel11:=UpdateRel(%,10):</Text-field>
</Input>
</Group>
<Group labelreference="L1371" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],11);
rel12:=UpdateRel(%,11):
0 = GetRel(Omega[5],12) &amp;w o[3] &amp;w o[4] &amp;w o[5]; # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCQvSSRhNTFHNiIiIiEvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIS1JIyZ3RzYiNicmSSJvR0YmNiMiIiImRik2IyIiIyZGKTYjIiIkJkYpNiMiIiUmRik2IyIiJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1374" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T44 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1380" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T44=1,zeta[2]=zeta[1]+Z21*o[1]+Z24*o[4]]: # At most 6 syms; zeta[1] remains.
rel11:=UpdateRel(%,10):</Text-field>
</Input>
</Group>
<Group labelreference="L1379" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],11);
rel12:=UpdateRel(%,11):
0 = GetRel(Omega[5],12) &amp;w o[1] &amp;w o[5] &amp;w o[2]; # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCQvSSRhNTFHNiIiIiEvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNi4tSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZdcEZgcEYv">LyIiISwkLUkjJndHNiI2JyZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1369" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T11=T44=0 (found: III.6-2 and its dual.)</Text-field></Title>
<Group labelreference="L1387" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T11=0,T44=0]: # At most 7 syms; zeta[1], zeta[2] remain
rel11:=UpdateRel(%,10):</Text-field>
</Input>
</Group>
<Group labelreference="L1388" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(Omega[5],11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIS1JIyZ3RzYiNigmSSJvR0YmNiMiIiImRik2IyIiIyZGKTYjIiIkJkYpNiMiIiUmRik2IyIiJi1JImRHJSpwcm90ZWN0ZWRHNiNJJGE1NUdGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJGE1NEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXnEvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRmJzLUYjNigtRmhzNihGam9GXnFGanNGXHRGX3RGYXRGY3QtRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JUZgdUZccUZicEZkcEZib0ZkcEZqcEZkcEZhcUZkcEZocUZkcEZfckZdcEZgcEYvRi9GXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYv">LyIiISwoLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTU0R0YnISIiKigjRjJGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRj4qKCNGLEYvRixGPUYsLUYmNigmRkRGLkYpRi1GMEYzRjZGLEY+</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkYTUxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0Zccy1GIzYoLUZlczYoRl9xRmhwRmdzRmlzRlx0Rl50RmB0LUYjNiZGaXJGYHQtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JUZddUZmcEZccEZecEZcb0ZecEZkcEZecEZbcUZecEZicUZecEZpcUZnb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi9GL0Znb0Zqb0Yv">LyIiISwoLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkYTUxR0YnRiwqKCNGLEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RixGLCooI0YyRi9GLEY9RiwtRiY2KCZGQ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1460" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">a51 nonzero (found: III.6-2.)</Text-field></Title>
<Group labelreference="L1389" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[zeta[1]=-3*zeta[2]+add(Z1||j*o[j],j=1..5)]: # At most 6 syms; zeta[2] remains; a51 is a normalized NONZERO constant.
rel12:=UpdateRel(%,11):</Text-field>
</Input>
</Group>
<Group labelreference="L1394" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[2]],12);
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCcvSSRaMTFHNiIiIiEvSSRaMTJHRiVGJi9JJFoxNEdGJUYmL0kkWjE1R0YlRiYvSSRhNTRHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1435" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nu[3]=eval(nu[3],rel13);   # a51,a55 are constant for homogeneous structures
0 = eval(GetRel(Omega[5],13),[d(a51)=0,d(a55)=0]);
ScalarForm(rhs(%)):
op(solve(%,[a55,Z13]));
rel14:=UpdateRel(%,13):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRiM2Ji1GLzYlUSRhNTFGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgby1GIzYmLUY7NiRRIjFGJ0Y1Rj5GQUY1RkNGNS1GRzYtUSIrRidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZmcC1GIzYmLUYvNiVRJGE1NUYnRl5vRmBvRmJvLUYsNiVGam8tRiM2Ji1GOzYkUSI1RidGNUY+RkFGNUZDRjVGNUY+RkFGNQ==">LyZJI251RzYiNiMiIiQsJiomSSRhNTFHRiUiIiImSSJvR0YlNiNGK0YrRisqJkkkYTU1R0YlRismRi02IyIiJkYrRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiktRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctRiM2Ji1GLDYkUSIzRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlxvLUkjbWlHRiQ2JVEkYTU1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtSSZtZnJhY0dGJDYoRmVuLUYsNiRRIjhGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0Y4LUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVkZYLUYjNigtRltwNigtRiw2JEZicEYvLUYsNiRRIjJGJ0YvRmBwRmNwRmZwRmhwRmhuLUYjNiYtRl9vNiVRJFoxM0YnRmJvRmVvRmhuLUZfbzYlUSRhNTFGJ0Zib0Zlb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRmhuLUYjNigtRk82JC1JJW1zdWJHRiQ2JS1GX282JVEib0YnRmJvRmVvLUYjNiZGYXFGXnJGYXJGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0Zbb0Zdby1GTzYkLUZocjYlRmpyLUYjNiZGZW5GXnJGYXJGL0Zfc0YvRl5yRmFyRi9GL0Znby1GIzYmLUZPNiQtRiM2J0ZTRllGanBGam9GL0YvRmhuLUYjNigtRk82JC1GaHI2JUZqci1GIzYmRmNxRl5yRmFyRi9GX3NGL0Zhcy1GTzYkLUZocjYlRmpyLUYjNiYtRiw2JFEiNEYnRi9GXnJGYXJGL0Zfc0YvRl5yRmFyRi9GL0YvRl5yRmFyRi8=">LyIiISwmKiYsKComIiIkIiIiSSRhNTVHNiJGKSEiIiNGKCIiKUYpKigjRikiIiNGKUkkWjEzR0YrRilJJGE1MUdGK0YpRixGKS1JIyZ3R0YrNiQmSSJvR0YrNiNGKSZGODYjRihGKUYpKiYsJkYnRixGLUYsRiktRjU2JCZGODYjRjEmRjg2IyIiJUYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRhNTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGPi1Gam42JFEiOEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0ZCLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GaW9GXHBGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkWjEzRidGNEY3RjotRmduNigtRiw2Ji1Gam42JFEiM0YnRj5GaW9GXHBGPi1GLDYoLUZqbjYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmJwL0ZTRmNwLUYxNiVRJGE1MUYnRjRGN0Zpb0ZccEY+RmBvRmJvRmVvRmdvRmlvRlxwRj5GaW9GXHBGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQvSSRhNTVHNiIjISIiIiIpL0kkWjEzR0YlLCQqJiMiIiQiIiMiIiJJJGE1MUdGJUYnRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1439" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(GetRel(Omega[1..10],14),d(a51)=0); 
GetBianchiID(14); # Structure found!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1438" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Embedding(14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIiLCYqKCMiIiQiIiNGKEkkYTUxR0YmISIiJkkib0dGJjYjRixGKEYoKiZGLEYoJkYlNiNGLUYoRi8vJkkjbnVHRiZGJywmKigjRiwiIiVGKEYuRi9GMEYoRihGNEYvLyZGOEY1IiIhLyZGOEYyLCYqJkYuRigmRjFGJ0YoRigqJiNGKCIiKUYoJkYxNiMiIiZGKEYvLyZJJHRhdUdGJkYnLCQqJkZGRigmRjE2I0Y8RihGLy8mRk1GNUY/LyZGTUYyRj8vJkZNRlEsJComI0YsRkdGKEZERihGLy8mRk1GSUY/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1402" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">BaseStrEqns(14); # (Model III.6-2.)
'd(zeta[2])'=extD(zeta[2],14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiM0YnRjstRmluNiRRIjRGJ0Y7LyUubGluZXRoaWNrbmVzc0dGW28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GZXA2KC1GIzYmLUYjNigtRlI2JEZWRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRlktRiM2JkZncEZcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiYtRi42JVEkYTUxRidGMUY0RlxvRl9vRjtGXXFGX3FGYnFGZHFGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUYjNiYtRmluNiRRIjJGJ0Y7RmZxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmRmRzRlxvRl9vRjtGYW9GO0ZhckZfckZcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJiooIyIiJCIiJUYrSSRhNTFHRikhIiItSSMmd0dGKTYkRicmRig2I0YvRitGMiomIiIjRistRjQ2JCZJJXpldGFHRik2I0Y5RidGK0Yy</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiOUYnRjstRmluNiRRIjRGJ0Y7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZlcDYoLUYjNiYtRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIzRidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiYtRi42JVEkYTUxRidGMUY0RlxvRl9vRjtGXXFGYHFGY3FGZXFGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUYjNiZGanBGZ3EtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7RmZuRmFvRjtGYnJGYHJGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1GZXA2KC1GaW42JEZfcUY7RmpwRl1xRmBxRmNxRmVxRmdxLUYjNiQtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRml0RlxvRl9vRjtGYW9GO0Zici1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKCooIyIiKiIiJSIiIkkkYTUxR0YpISIiLUkjJndHRik2JEYnJkYoNiMiIiRGMUYzKiZGMEYxLUY1NiQmSSV6ZXRhR0YpRipGJ0YxRjMqJiNGMUYwRjEtRjU2JCZGKDYjRjEmRig2IyIiJkYxRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYuNiVRJGE1MUYnRjFGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQqJkkkYTUxR0YpIiIiLUkjJndHRik2JCZGKDYjRi4mRig2IyIiJUYu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiM0YnRjtGaG4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRmVwNigtRiM2Ji1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGZ3BGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRJGE1MUYnRjFGNEZcb0Zfb0Y7RmpwRl1xRmBxRmJxRlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GIzYmLUZpbjYkUSIyRidGO0ZkcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2JkZic0Zcb0Zfb0Y7RmFvRjtGY3JGZnJGXG9GX29GO0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJiooIyIiJEYrIiIiSSRhNTFHRikhIiItSSMmd0dGKTYkJkYoNiNGL0YnRjBGMiomIiIjRjAtRjQ2JCZJJXpldGFHRik2I0Y5RidGMEYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRl9wNigtRiM2Ji1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGYXBGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRJGE1MUYnRjFGNEZcb0Zfb0Y7RmdwRmpwRl1xRl9xRlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZecy1GIzYmRmRwRmFxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmRmRwRlxvRl9vRjtGYW9GO0ZgckZjckZcb0Zfb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZdc0Zfcy1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRGaXBGO0Zcb0Zfb0Y7RmFvRjtGYHJGanFGXG9GX29GO0ZedC1GIzYoLUZSNiQtRlc2JUZZRlx0RmFvRjtGYHItRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKiooIyIiJCIiIyIiIkkkYTUxR0YpISIiLUkjJndHRik2JCZGKDYjRi9GJ0YxRjEqJkYwRjEtRjU2JCZJJXpldGFHRik2I0YwRidGMUYzLUY1NiQmRig2I0YxRjdGMS1GNTYkJkYoRj4mRig2IyIiJUYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjJGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNigtSSZtZnJhY0dGJDYoLUZqbjYkUSI1RidGOy1Gam42JFEiOEYnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2JC1GIzYoLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0LUYjNiYtRmpuNiRGaHBGO0Zdb0Zgb0Y7RmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRltyLUYjNiYtRmpuNiRRIjRGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjtGXW9GYG9GO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiMsJComIyIiJiIiKSIiIi1JIyZ3R0YpNiQmSSJvR0YpNiNGMSZGNjYjIiIlRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1403" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># a51 is a normalized nonzero constant, so there is a unique model here.
# Set a51=3/8.</Text-field>
</Input>
</Group>
<Group labelreference="L1398" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">a54 nonzero (found: III.6-2-dual.)</Text-field></Title>
<Group labelreference="L1404" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[zeta[2]=-3*zeta[1]+add(Z2||j*o[j],j=1..5)]: # At most 6 syms; zeta[1] remains; a54 is a NONZERO constant.
rel12:=UpdateRel(%,11):</Text-field>
</Input>
</Group>
<Group labelreference="L1407" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],12);
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCcvSSRaMjFHNiIiIiEvSSRaMjNHRiVGJi9JJFoyNEdGJUYmL0kkWjI1R0YlRiYvSSRhNTFHRiVGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1441" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nu[3]=eval(nu[3],rel13); # a54, a55 are constant for homogeneous structures.
eval(GetRel(Omega[5],13),[d(a54)=0,d(a55)=0]);
ScalarForm(%);
op(solve(%,[a55,Z22]));
rel14:=UpdateRel(%,13):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRiM2Ji1GLzYlUSRhNTRGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgby1GIzYmLUY7NiRRIjRGJ0Y1Rj5GQUY1RkNGNS1GRzYtUSIrRidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZmcC1GIzYmLUYvNiVRJGE1NUYnRl5vRmBvRmJvLUYsNiVGam8tRiM2Ji1GOzYkUSI1RidGNUY+RkFGNUZDRjVGNUY+RkFGNQ==">LyZJI251RzYiNiMiIiQsJiomSSRhNTRHRiUiIiImSSJvR0YlNiMiIiVGK0YrKiZJJGE1NUdGJUYrJkYtNiMiIiZGK0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUYjNiYtSSNtbkdGJDYkUSIzRidGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRlctSSNtaUdGJDYlUSRhNTVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1JJm1mcmFjR0YkNihGTy1GUDYkUSI4RidGNi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGO0Y2RjZGUy1GIzYoLUYuNiQtSSVtc3ViR0YkNiUtRlo2JVEib0YnRmduRmpuLUYjNiYtRlA2JEZnb0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y2LUYzNi1RJX4md35GJ0Y2RjlGPEY+RkBGQkZERkZGVkZYLUYuNiQtRmRwNiVGZnAtRiM2JkZPRl1xRmBxRjZGYnFGNkZdcUZgcUY2RjZGXG8tRiM2Ji1GLjYkLUYjNigtRiM2KC1GYG82KEZbcS1GUDYkUSIyRidGNkZlb0Zob0ZbcEZdcEZTLUYjNiYtRlo2JVEkYTU0RidGZ25Gam5GUy1GWjYlUSRaMjJGJ0ZnbkZqbkY2Rl1xRmBxRjYtRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRktGTUZjc0Zfb0Y2RjZGUy1GIzYoLUYuNiQtRmRwNiVGZnAtRiM2JkZockZdcUZgcUY2RmJxRjZGZXEtRi42JC1GZHA2JUZmcC1GIzYmLUZQNiRRIjRGJ0Y2Rl1xRmBxRjZGYnFGNkZdcUZgcUY2RjZGNg==">LCYqJiwmKiYiIiQiIiJJJGE1NUc2IkYnISIiI0YmIiIpRidGJy1JIyZ3R0YpNiQmSSJvR0YpNiNGJyZGMTYjRiZGJ0YnKiYsKCooI0YnIiIjRidJJGE1NEdGKUYnSSRaMjJHRilGJ0YnRiVGKkYrRipGJy1GLjYkJkYxNiNGOSZGMTYjIiIlRidGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbW5HRiQ2JFEiM0YnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUkjbWlHRiQ2JVEkYTU1RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjE2LVEiK0YnRjRGN0Y6RjxGPkZARkJGREZGRkktSSZtZnJhY0dGJDYoRk0tRk42JFEiOEYnRjQvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRjlGNC1GMTYtUSIsRidGNEY3L0Y7RmduRjxGPkZARkJGREZUL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNigtRiw2KC1GXm82KC1GTjYkRmVvRjQtRk42JFEiMkYnRjRGY29GZm9GaW9GW3BGUS1GLDYmLUZYNiVRJGE1NEYnRmVuRmhuRlEtRlg2JVEkWjIyRidGZW5GaG5GNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0LUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJRktGW3JGXW9GNEZmcUZpcUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQsJiomIiIkIiIiSSRhNTVHNiJGJiEiIiNGJSIiKUYmLCgqKCNGJiIiI0YmSSRhNTRHRihGJkkkWjIyR0YoRiZGJkYkRilGKkYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRhNTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRj4tRlg2JFEiOEYnRj4vJS5saW5ldGhpY2tuZXNzR0ZaLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxvLyUpYmV2ZWxsZWRHRkIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkWjIyRidGNEY3RjotRlU2KC1GLDYmLUZYNiRRIjNGJ0Y+RmFvRmRvRj4tRiw2KC1GWDYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmpvL0ZTRltwLUYxNiVRJGE1NEYnRjRGN0Zhb0Zkb0Y+RmhuRmpuRl1vRl9vRmFvRmRvRj5GYW9GZG9GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQvSSRhNTVHNiIjIiIiIiIpL0kkWjIyR0YlLCQqJiMiIiQiIiNGJ0kkYTU0R0YlISIiRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1442" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(GetRel(Omega[1..10],14),d(a54)=0); # structure found!
GetBianchiID(14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1444" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Embedding(14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRiw2KC1JJm1mcmFjR0YkNigtRkA2JFEiM0YnRjpGPy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3AvJSliZXZlbGxlZEdGOS1GTDYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RJjAuMGVtRicvRltvRmRwLUZhbzYoLUYsNiYtRjE2JS1GNDYlUSJvRicvRjhRJXRydWVGJy9GO1EnaXRhbGljRidGPUZIRkNGRkY6LUYsNiYtRjQ2JVEkYTU0RidGX3FGYXFGQ0ZGRjpGZm9GaW9GXHBGXnBGQ0ZGRjotRkw2LVEoJm1pbnVzO0YnRjpGT0ZRRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zcci1GLDYmRmNvRmBwLUYxNiVGMy1GLDYmLUZANiRGaG9GOkZDRkZGOkZIRjpGOkZDRkZGOi1GTDYtUSIsRidGOkZPL0ZSRmBxRlNGVUZXRllGZW5GY3AvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JS1GNDYlUScmIzk1NztGJ0Y3RjpGYnJGSEZLLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbkZbckZdckZgci1GTDYtUSIrRidGOkZPRlFGU0ZVRldGWUZlbkZbckZdci1GLDYoLUZhbzYoRmNvLUZANiRRIjRGJ0Y6RmZvRmlvRlxwRl5wRmBwRmZwRkNGRkY6RjpGQ0ZGRjpGZnItRiw2KC1GMTYlRmBzRj1GSEZLLUZANiRGSkY6RkNGRkY6RmZyLUYsNigtRjE2JUZgcy1GLDYmRmNvRkNGRkY6RkhGSy1GLDYmLUYsNiZGZXFGYHAtRjE2JUZccS1GLDYmRl90RkNGRkY6RkhGOkZocy1GLDYoLUZhbzYoRmRyLUZANiRRIjhGJ0Y6RmZvRmlvRlxwRl5wRmBwLUYsNiQtRjE2JUZccS1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGOkZDRkZGOkY6RkNGRkY6RmZyLUYsNigtRjE2JS1GNDYlUScmIzk2NDtGJ0Y3RjpGYnJGSEZLLUYsNigtRmFvNihGY29GanVGZm9GaW9GXHBGXnBGYHAtRiw2JEZidUY6RkNGRkY6RkNGRkY6RmZyLUYsNigtRjE2JUZqdkY9RkhGS0ZmdEZDRkZGOkZmci1GLDYoLUYxNiVGanZGXHVGSEZLRmZ0RkNGRkY6RmZyLUYsNigtRjE2JUZqdkZkdUZIRkstRiw2KEZodUZgcC1GLDYkLUYxNiVGXHFGYnJGSEY6RkNGRkY6RkNGRkY6RmZyLUYsNigtRjE2JUZqdkZhdkZIRktGZnRGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NysvJkklemV0YUc2IjYjIiIjLCYqKCMiIiRGKCIiIkkkYTU0R0YmISIiJkkib0dGJkYnRi1GLSomRixGLSZGJTYjRi1GLUYvLyZJI251R0YmRjQsJkYzRi8qKCNGLCIiJUYtRi5GL0YwRi1GLS8mRjdGJyIiIS8mRjc2I0YsLCYqJkYuRi0mRjE2I0Y7Ri1GLSomI0YtIiIpRi0mRjE2IyIiJkYtRi0vJkkkdGF1R0YmRjQsJComI0YsRkhGLUZERi1GLS8mRk5GJ0Y+LyZGTkZBRj4vJkZORkUsJComRkdGLSZGMUY0Ri1GLS8mRk5GSkY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1418" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">BaseStrEqns(14); # (Model III.6-2-dual.)
'd(zeta[1])'=extD(zeta[1],14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNiYtRmluNiRRIjJGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GO0ZmbkZhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmdxLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y/RmFwLUZccjYoLUYjNiYtRiM2KEZhcUZecS1GUjYkLUZXNiVGWS1GIzYmRl5wRlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RlxvRl9vRjstRiM2Ji1GLjYlUSRhNTRGJ0YxRjRGXG9GX29GO0ZkckZmckZpckZbc0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJiomIiIjRistSSMmd0dGKTYkJkklemV0YUdGKUYqRidGK0YrKigjIiIkIiIlRitJJGE1NEdGKSEiIi1GMDYkRicmRig2I0YuRitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYuNiVRJGE1NEYnRjFGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMqJkkkYTU0R0YpIiIiLUkjJndHRik2JCZGKDYjRi4mRig2IyIiJUYu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR0ZjcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRmRwRlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZdcy1GIzYoLUZfcDYoLUZpbjYkUSI5RidGO0ZkcEZncEZpcEZccUZecUZgcS1GX3A2KC1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMkYnRjtGXG9GX29GO0Zhb0Y7Rl1yLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRJGE1NEYnRjFGNEZcb0Zfb0Y7RmdwRmlwRlxxRl5xRlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZcc0Zecy1GIzYmRmRwRmBxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmRmFwRlxvRl9vRjtGYW9GO0ZdckZldEZcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKComIyIiIiIiJUYvLUkjJndHRik2JCZGKDYjRjAmRig2IyIiJkYvRi8qKCMiIipGMEYvSSRhNTRHRikhIiItRjI2JCZGKDYjIiIjRidGL0YvKiZGMEYvLUYyNiQmSSV6ZXRhR0YpNiNGL0YnRi9GPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGO0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GX3A2KC1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMkYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRJGE1NEYnRjFGNEZcb0Zfb0Y7RmRwRmdwRmpwRlxxRlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZecy1GIzYmRl1yRl5xLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmLUZpbjYkRmZwRjtGXG9GX29GO0Zhb0Y7RmByRmNyRlxvRl9vRjtGO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJiooIyIiJEYrIiIiSSRhNTRHRikhIiItSSMmd0dGKTYkJkYoNiMiIiNGJ0YwRjAqJkY4RjAtRjQ2JCZJJXpldGFHRik2I0YwRidGMEYy</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYmLUZpbjYkUSIyRidGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGO0ZkcC8lLmxpbmV0aGlja25lc3NHRmhxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRj9GZ3AtRmRyNigtRiM2Ji1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGZHBGXG9GX29GO0Zhb0Y7RmlxRlxyRlxvRl9vRjtGXG9GX29GOy1GIzYmLUYuNiVRJGE1NEYnRjFGNEZcb0Zfb0Y7RmlyRltzRl5zRmBzRlxvRl9vRjtGXnItRiM2KC1GUjYkLUZXNiVGWUZkcUZhb0Y7RmlxLUZSNiQtRlc2JUZZLUYjNiZGZnJGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGXnItRiM2KEZoc0ZpcS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKiomIiIjIiIiLUkjJndHRik2JCZJJXpldGFHRik2I0YvRidGLyEiIiooIyIiJEYuRi9JJGE1NEdGKUY2LUYxNiQmRig2I0YuRidGL0YvLUYxNiQmRihGNSZGKDYjRjlGLy1GMTYkRj0mRig2IyIiJUYv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNigtSSZtZnJhY0dGJDYoLUZqbjYkUSI1RidGOy1Gam42JFEiOEYnRjsvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiUtRi42JVEib0YnRjFGNEZnbkZib0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZqcS1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7Rl1vRmBvRjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIsJComIyIiJiIiKUYrLUkjJndHRik2JCZJIm9HRilGKiZGNTYjIiIlRitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1408" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># a54 is a normalized nonzero constant, so there is a unique model here.
# Set a54=3/8.</Text-field>
</Input>
</Group>
<Group labelreference="L1417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">a51=a54=0 (no admissible structures)</Text-field></Title>
<Group labelreference="L1405" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[a51=0,a54=0]:
rel12:=UpdateRel(%,11):</Text-field>
</Input>
</Group>
<Group labelreference="L1445" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">nu[3]=eval(nu[3],rel12); # a55 is a constant for homogeneous structures
eval(GetRel(Omega[1..10],12),d(a55)=0); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRi82JVEkYTU1RicvRjNRJXRydWVGJy9GNlEnaXRhbGljRictRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRjVGSkZMRk5GUEZSRlRGVi9GWVEmMC4wZW1GJy9GZm5GZG8tRiw2JS1GLzYlUSJvRidGXG9GXm8tRiM2Ji1GOzYkUSI1RidGNUY+RkFGNUZDRjVGPkZBRjU=">LyZJI251RzYiNiMiIiQqJkkkYTU1R0YlIiIiJkkib0dGJTYjIiImRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUYsNiYtRiw2Ji1GIzYkLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmZuLUYsNiYtRi82JFEiM0YnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZaRj9GQUZDRkVGR0ZJL0ZNRkstSSNtaUdGJDYlUSRhNTVGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGMi1GNjYtUSIrRidGMkY5RlpGP0ZBRkNGRUZHRmVuRmduLUkmbWZyYWNHRiQ2KEZqbi1GLzYkUSI4RidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3AvJSliZXZlbGxlZEdGO0YyRjJGXW8tRiw2KC1GIzYkLUklbXN1YkdGJDYlLUZibzYlUSJvRidGZW9GZ28tRiw2Ji1GLzYkRmRwRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxRjItRjY2LVElfiZ3fkYnRjJGOUZaRj9GQUZDRkVGR0ZJRmBvLUYjNiQtRmFxNiVGY3EtRiw2JkZqbkZqcUZdckYyRl9yRjJGanFGXXJGMkYyRmlvLUYsNiYtRiM2JC1GLDYnRldGaG4tRjY2LVEoJm1pbnVzO0YnRjJGOUZaRj9GQUZDRkVGR0ZlbkZnbkZccEYyRjJGXW8tRiw2KC1GIzYkLUZhcTYlRmNxLUYsNiYtRi82JFEiMkYnRjJGanFGXXJGMkZfckYyRmFyLUYjNiQtRmFxNiVGY3EtRiw2Ji1GLzYkUSI0RidGMkZqcUZdckYyRl9yRjJGanFGXXJGMkYyRjJGNUYuRjVGLkY1Ri5GNUYuRjVGLkZqcUZdckYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NywiIiFGI0YjRiMsJiomLCYqJiIiJCIiIkkkYTU1RzYiRikhIiIjRigiIilGKUYpLUkjJndHRis2JCZJIm9HRis2I0YpJkYzNiNGKEYpRikqJiwmRidGLEYtRixGKS1GMDYkJkYzNiMiIiMmRjM2IyIiJUYpRilGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1390" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1386" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1324" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/ILC-N-analysis.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Cartan analysis of type N, multiply-transitive ILC structures.</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Initialization of ILC structure equations</Text-field></Title>
<Group labelreference="L885" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
read `/Users/dennis/ILC-Maple/ILC-initialize.txt`:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SUNUaGV+c3ltYm9sfmZvcn53ZWRnZX5wcm9kdWN0fmlzfiZ3RzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output"> 1-form: zeta[1]
 1-form: zeta[2]
 1-form: nu[1]
 1-form: nu[2]
 1-form: nu[3]
 1-form: tau[1]
 1-form: tau[2]
 1-form: tau[3]
 1-form: tau[4]
 1-form: tau[5]
 1-form: o[1]
 1-form: o[2]
 1-form: o[3]
 1-form: o[4]
 1-form: o[5]
 1-form: alpha1
 1-form: alpha2
 1-form: alpha3
 1-form: alpha4
 1-form: alpha5
 1-form: beta1
 1-form: beta2
 1-form: beta3
 1-form: beta4
 1-form: beta5
 1-form: beta6
 1-form: beta7
 1-form: beta8
 1-form: gamma1
 1-form: gamma2
 1-form: gamma3
 1-form: gamma4
 1-form: gamma5
 1-form: gamma6
 1-form: gamma7
 1-form: gamma8
 1-form: gamma9
 1-form: delta1
 1-form: delta2
 1-form: delta3
 1-form: delta4</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UVRJbml0aWFsaXphdGlvbn5vZn5JTEN+c3RydWN0dXJlfmVxdWF0aW9uc35jb21wbGV0ZWQ2Ig==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type N reduction</Text-field></Title>
<Group labelreference="L89" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rel0:=[A5=1,A4=0,A3=0,A2=0,A1=0]:
for i from 1 to 5 do
  0 = eval(d(A||i),rel0); # These must all vanish
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGExRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGEyRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUknYWxwaGEzRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTU3O0YnLyUnaXRhbGljR0Y4Ri8tRiM2Ji1GLDYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRlY2JVEoJiM5NDU7NEYnL0ZaUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9Gam5GXW9GLw==">LyIiISwmJkkjbnVHNiI2IyIiIyEiIkknYWxwaGE0R0YnIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTUwO0YnLyUnaXRhbGljR0Y4Ri8tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRlM2JUZVLUYjNiYtRiw2JFEiMkYnRi9Gam5GXW9GL0Zfby1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYmLUYsNiRRIjRGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZ3AtRlM2JS1GVjYlUScmIzk1NztGJ0ZZRi9GZW5GX29GL0ZbcC1GVjYlUSgmIzk0NTs1RicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGL0ZqbkZdb0Yv">LyIiISwqJkklemV0YUc2IjYjIiIiISIiJkYmNiMiIiNGKiomIiIlRikmSSNudUdGJ0YoRilGKUknYWxwaGE1R0YnRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[nu[2]=alpha4,nu[1]=1/4*(zeta[1]+zeta[2]-alpha5)]:
rel1:=UpdateRel(%,0):
[seq(seq(a||i||j=0,j=1..5),i=1..3)]:
rel1:=UpdateRel(%,1):</Text-field>
</Input>
</Group>
<Group labelreference="L1674" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(eval(d(nu[1]-1/4*(zeta[1]+zeta[2])-alpha5,rel1),rel1)) &amp;w o[1] &amp;w o[2] &amp;w o[3] &amp;w o[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCwqJiwmSSRhNDRHNiIhIiJJJGE1M0dGJiIiIkYpLUkjJndHRiY2KCZJI251R0YmNiMiIiQmSSJvR0YmNiNGKSZGMjYjIiIjJkYyRi8mRjI2IyIiJSZGMjYjIiImRilGKS1GKzYoRjFGNEY3RjhGOy1JImRHJSpwcm90ZWN0ZWRHNiNJJGE1NEdGJkYnKiYjRjBGOkYpLUYrNigmSSR0YXVHRiZGOUYxRjRGN0Y4RjtGKUYnKigjRilGOkYpRkRGKS1GKzYoJkklemV0YUdGJkYzRjFGNEY3RjhGO0YpRicqKEZGRilGREYpLUYrNigmRlBGNUYxRjRGN0Y4RjtGKUYp</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Vertical action</Text-field></Title>
<Group labelreference="L416" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(nu[1],1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISw0KiZJJGE0NUc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoRigqJiNGKEY5RigtRio2KEYwRjNGNkY3RjotSSJkRyUqcHJvdGVjdGVkRzYjSSRhNTVHRidGKCEiIiooRj5GKEkkYTUzR0YnRigtRio2KCZJJHRhdUdGJ0YyRjBGM0Y2RjdGOkYoRigqKEY+RihJJGE1NEdGJ0YoLUYqNigmRkxGNEYwRjNGNkY3RjpGKEYoKihGPkYoSSRhNTFHRidGKC1GKjYoJkZMRi5GMEYzRjZGN0Y6RihGRiooRj5GKEkkYTUyR0YnRigtRio2KCZGTEY4RjBGM0Y2RjdGOkYoRkYqJiNGKEY1RigtRio2KCZGTEY7RjBGM0Y2RjdGOkYoRigqKEY+RihGRUYoLUYqNigmSSV6ZXRhR0YnRjJGMEYzRjZGN0Y6RihGKCooRj5GKEZFRigtRio2KCZGX29GNEYwRjNGNkY3RjpGKEYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwsKiYsJiomIyIiIiIiJUYpSSRhNTNHNiJGKSEiIkkkYTQ0R0YsRi1GKS1JIyZ3R0YsNigmSSNudUdGLDYjIiIkJkkib0dGLDYjRikmRjc2IyIiIyZGN0Y0JkY3NiNGKiZGNzYjIiImRilGKSomRihGKS1GMDYoRjZGOUY8Rj1GPy1JImRHJSpwcm90ZWN0ZWRHNiNJJGE1NEdGLEYpRikqJiNGNUYqRiktRjA2KCZJJHRhdUdGLEY+RjZGOUY8Rj1GP0YpRi0qKCNGKSIjO0YpRklGKS1GMDYoJkklemV0YUdGLEY4RjZGOUY8Rj1GP0YpRikqKCNGNUZSRilGSUYpLUYwNigmRlZGOkY2RjlGPEY9Rj9GKUYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwsKiZJJGE0M0c2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoRigqJiNGKEY5RigtRio2KEYwRjNGNkY3RjotSSJkRyUqcHJvdGVjdGVkRzYjSSRhNTNHRidGKCEiIiomRj5GKC1GKjYoJkkkdGF1R0YnRi5GMEYzRjZGN0Y6RihGRiooI0YoIiM7RihGRUYoLUYqNigmSSV6ZXRhR0YnRjJGMEYzRjZGN0Y6RihGKCooI0Y8Rk5GKEZFRigtRio2KCZGUkY0RjBGM0Y2RjdGOkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwsKiZJJGE0Mkc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoISIiKiYjRihGOUYoLUYqNihGMEYzRjZGN0Y6LUkiZEclKnByb3RlY3RlZEc2I0kkYTUyR0YnRihGKComRj9GKC1GKjYoJkkkdGF1R0YnRjRGMEYzRjZGN0Y6RihGKCooI0Y8IiM7RihGRkYoLUYqNigmSSV6ZXRhR0YnRjJGMEYzRjZGN0Y6RihGPSooI0YoRk5GKEZGRigtRio2KCZGUkY0RjBGM0Y2RjdGOkYoRj0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwsKiYsJiomIyIiIiIiJUYpSSRhNTJHNiJGKSEiIkkkYTQxR0YsRilGKS1JIyZ3R0YsNigmSSNudUdGLDYjIiIkJkkib0dGLDYjRikmRjc2IyIiIyZGN0Y0JkY3NiNGKiZGNzYjIiImRilGKSomRihGKS1GMDYoRjZGOUY8Rj1GPy1JImRHJSpwcm90ZWN0ZWRHNiNJJGE1MUdGLEYpRi0qJiNGNUYqRiktRjA2KCZJJHRhdUdGLEY4RjZGOUY8Rj1GP0YpRikqKCNGNSIjO0YpRklGKS1GMDYoJkklemV0YUdGLEY4RjZGOUY8Rj1GP0YpRikqKCNGKUZSRilGSUYpLUYwNigmRlZGOkY2RjlGPEY9Rj9GKUYt</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(a5||i=0,i=1..5)]: # Normalize p[+]
rel2:=UpdateRel(%,1):
GetVertRel(nu[1],2);
[tau[1]=-4/3*a41*nu[3]+add(T1||j*o[j],j=1..5),
 tau[2]=4*a42*nu[3]+add(T2||j*o[j],j=1..5),
 tau[3]=4*a43*nu[3]+add(T3||j*o[j],j=1..5),
 tau[4]=-4/3*a44*nu[3]+add(T4||j*o[j],j=1..5),
 tau[5]=-2*a45*nu[3]+add(T5||j*o[j],j=1..5)]:
rel2:=UpdateRel(%,2):
GetRel(nu[1],2) &amp;w base;
sort(GetBianchiID(2))[1..4];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkjbWlHRiQ2JVEkYTQ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZPNiVRJyYjOTU3O0YnL0ZTRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRmVvNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSIyRidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xRltwRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjVGJ0YvRmBwRmNwRi9GZXBGYHBGY3BGL0YvRmBwRmNwRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmJzLUYjNigtSSZtZnJhY0dGJDYoRmRxRltyLyUubGluZXRoaWNrbmVzc0dGZnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXQvJSliZXZlbGxlZEdGOEZXLUYjNiQtRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTY0O0YnRmpvRi9GaXJGZXBGZ3BGXXFGZ3BGZ3FGZ3BGXnJGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0ZgcEZjcEYvRi9GYHBGY3BGLw==">LyIiISwmKiZJJGE0NUc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoRigqJiNGKEY1RigtRio2KCZJJHRhdUdGJ0Y7RjBGM0Y2RjdGOkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkYTQ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1GVTYlUSMmd0YnRlhGZW4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEnJiM5NTc7RicvRllGOEYvLUYjNiYtRiw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGam4vRklRLDAuMzMzMzMzM2VtRictRltwNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGL0ZmcEZpcEYvRltxRl1xLUZbcDYlRmVxLUYjNiYtRiw2JFEiMkYnRi9GZnBGaXBGL0ZbcUZdcS1GW3A2JUZlcUZhcEZbcUZdcS1GW3A2JUZlcS1GIzYmLUYsNiRRIjRGJ0YvRmZwRmlwRi9GW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSI1RidGL0ZmcEZpcEYvRltxRmZwRmlwRi9GL0ZmcEZpcEYvRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGY3BGanIvJS5saW5ldGhpY2tuZXNzR0Zcci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgdC8lKWJldmVsbGVkR0Y4RmduLUYjNiQtRiM2KEZfb0Ziby1GZm82JC1GIzYwLUZbcDYlLUZVNiVRJyYjOTY0O0YnRmBwRi9GaHJGW3FGXXFGY3FGXXFGXXJGXXFGZHJGXXFGZnJGXXFGXXNGZnBGaXBGL0YvRmZwRmlwRi9GL0ZmcEZpcEYvRi9GZnBGaXBGLw==">LyIiISwmKiZJJGE0NEc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoISIiKiYjRi9GOUYoLUYqNigmSSR0YXVHRidGOEYwRjNGNkY3RjpGKEY9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkjbWlHRiQ2JVEkYTQzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZPNiVRJyYjOTU3O0YnL0ZTRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRmVvNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSIyRidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xRltwRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjVGJ0YvRmBwRmNwRi9GZXBGYHBGY3BGL0YvRmBwRmNwRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmJzLUYjNigtSSZtZnJhY0dGJDYoRmRxRmRyLyUubGluZXRoaWNrbmVzc0dGZnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXQvJSliZXZlbGxlZEdGOEZXLUYjNiQtRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTY0O0YnRmpvRi9GW3BGZXBGZ3BGXXFGZ3BGZ3FGZ3BGXnJGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0ZgcEZjcEYvRi9GYHBGY3BGLw==">LyIiISwmKiZJJGE0M0c2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoRigqJiNGKEY5RigtRio2KCZJJHRhdUdGJ0YuRjBGM0Y2RjdGOkYoISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEkYTQyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGW28tRiM2KC1GVTYlUSMmd0YnRlhGZW4tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEnJiM5NTc7RicvRllGOEYvLUYjNiYtRiw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGam4vRklRLDAuMzMzMzMzM2VtRictRltwNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGL0ZmcEZpcEYvRltxRl1xLUZbcDYlRmVxLUYjNiYtRiw2JFEiMkYnRi9GZnBGaXBGL0ZbcUZdcS1GW3A2JUZlcUZhcEZbcUZdcS1GW3A2JUZlcS1GIzYmLUYsNiRRIjRGJ0YvRmZwRmlwRi9GW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSI1RidGL0ZmcEZpcEYvRltxRmZwRmlwRi9GL0ZmcEZpcEYvRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGanFGanIvJS5saW5ldGhpY2tuZXNzR0Zcci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgdC8lKWJldmVsbGVkR0Y4RmduLUYjNiQtRiM2KEZfb0Ziby1GZm82JC1GIzYwLUZbcDYlLUZVNiVRJyYjOTY0O0YnRmBwRi9GX3JGW3FGXXFGY3FGXXFGXXJGXXFGZHJGXXFGZnJGXXFGXXNGZnBGaXBGL0YvRmZwRmlwRi9GL0ZmcEZpcEYvRi9GZnBGaXBGLw==">LyIiISwmKiZJJGE0Mkc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoISIiKiYjRihGOUYoLUYqNigmSSR0YXVHRidGNEYwRjNGNkY3RjpGKEYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkjbWlHRiQ2JVEkYTQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tRiM2KC1GTzYlUSMmd0YnRlJGVS1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZPNiVRJyYjOTU3O0YnL0ZTRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRmVvNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSIyRidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xRltwRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjVGJ0YvRmBwRmNwRi9GZXBGYHBGY3BGL0YvRmBwRmNwRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmJzLUYjNigtSSZtZnJhY0dGJDYoRl1wRmRyLyUubGluZXRoaWNrbmVzc0dGZnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXQvJSliZXZlbGxlZEdGOEZXLUYjNiQtRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTY0O0YnRmpvRi9GYnFGZXBGZ3BGXXFGZ3BGZ3FGZ3BGXnJGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0ZgcEZjcEYvRi9GYHBGY3BGLw==">LyIiISwmKiZJJGE0MUc2IiIiIi1JIyZ3R0YnNigmSSNudUdGJzYjIiIkJkkib0dGJzYjRigmRjE2IyIiIyZGMUYuJkYxNiMiIiUmRjE2IyIiJkYoRigqJiNGL0Y5RigtRio2KCZJJHRhdUdGJ0YyRjBGM0Y2RjdGOkYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI0IxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiZGMEY3LUZQNiVRI0IyRidGU0ZWRjRGWC1GLDYmRjBGNy1GUDYlUSNCNUYnRlNGVkY0RlgtRiw2JkYwRjctRlA2JVEjQjZGJ0ZTRlZGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYsJComIiIjIiIiSSNCMUc2IkYmRiYsJComRiVGJkkjQjJHRihGJkYmLCQqJkYlRiZJI0I1R0YoRiZGJiwkKiZGJUYmSSNCNkdGKEYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B1=0,B2=0,B5=0,B6=0]:
rel3:=UpdateRel(%,2):
for i in [1,2,5,6] do
  eval(0 = d(B||i),rel3);
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUkmYmV0YTFHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSShtZmVuY2VkR0YkNiQtRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYTQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRlctSSVtc3ViR0YkNiUtRl9vNiVRIm9GJ0Zib0Zlby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRl9vNiVRJGE0MkYnRmJvRmVvRlctRmhvNiVGam8tRiM2JkZURmJwRmVwRi9GZ3BGL0ZpcC1GIzYmLUZfbzYlUSRhNDNGJ0Zib0Zlb0ZXLUZobzYlRmpvLUYjNiYtRiw2JFEiM0YnRi9GYnBGZXBGL0ZncEYvRmlwLUYjNiYtRl9vNiVRJGE0NEYnRmJvRmVvRlctRmhvNiVGam8tRiM2Ji1GLDYkUSI0RidGL0ZicEZlcEYvRmdwRi9GaXAtRiM2Ji1GX282JVEkYTQ1RidGYm9GZW9GVy1GaG82JUZqby1GIzYmLUYsNiRRIjVGJ0YvRmJwRmVwRi9GZ3BGL0YvRi9GVy1GX282JVEjQjNGJ0Zib0Zlb0YvRmlwLUZfbzYlUSgmIzk0NjsyRidGYm9GZW9GL0ZicEZlcEYv">LyIiISwmKigiIiMiIiIsLComSSRhNDFHNiJGJyZJIm9HRis2I0YnRidGJyomSSRhNDJHRitGJyZGLTYjRiZGJ0YnKiZJJGE0M0dGK0YnJkYtNiMiIiRGJ0YnKiZJJGE0NEdGK0YnJkYtNiMiIiVGJ0YnKiZJJGE0NUdGK0YnJkYtNiMiIiZGJ0YnRidJI0IzR0YrRichIiJJJmJldGEyR0YrRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUkmYmV0YTVHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSShtZmVuY2VkR0YkNiQtRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYTQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRlctSSVtc3ViR0YkNiUtRl9vNiVRIm9GJ0Zib0Zlby1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRl9vNiVRJGE0MkYnRmJvRmVvRlctRmhvNiVGam8tRiM2JkZURmJwRmVwRi9GZ3BGL0ZpcC1GIzYmLUZfbzYlUSRhNDNGJ0Zib0Zlb0ZXLUZobzYlRmpvLUYjNiYtRiw2JFEiM0YnRi9GYnBGZXBGL0ZncEYvRmlwLUYjNiYtRl9vNiVRJGE0NEYnRmJvRmVvRlctRmhvNiVGam8tRiM2Ji1GLDYkUSI0RidGL0ZicEZlcEYvRmdwRi9GaXAtRiM2Ji1GX282JVEkYTQ1RidGYm9GZW9GVy1GaG82JUZqby1GIzYmLUYsNiRRIjVGJ0YvRmJwRmVwRi9GZ3BGL0YvRi9GVy1GX282JVEjQjdGJ0Zib0Zlb0YvRmlwLUZfbzYlUSgmIzk0Njs2RidGYm9GZW9GL0ZicEZlcEYv">LyIiISwmKigiIiMiIiIsLComSSRhNDFHNiJGJyZJIm9HRis2I0YnRidGJyomSSRhNDJHRitGJyZGLTYjRiZGJ0YnKiZJJGE0M0dGK0YnJkYtNiMiIiRGJ0YnKiZJJGE0NEdGK0YnJkYtNiMiIiVGJ0YnKiZJJGE0NUdGK0YnJkYtNiMiIiZGJ0YnRidJI0I3R0YrRichIiJJJmJldGE2R0YrRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(seq(b||i||j=0,j=1..5),i in [1,5]), seq(b2||j=2*a4||j*B3,j=1..5), seq(b6||j=2*a4||j*B7,j=1..5)]:
rel4:=UpdateRel(%,3):
seq(extD(B||i,4),i in [1,2,5,6]); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L421" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(4)):
select(v-&gt;has(v,[a41,a42,a43,a44]),%):
sort(%,length)[1..4];
[a41=-2*B4,a42=-2*B3,a43=2*B7,a44=-2*B8];
rel5:=UpdateRel(%,4):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEjQjNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GOjYtUSIrRidGNkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhuLUZSNiVRJGE0MkYnRlVGWEY2LUY6Ni1RIixGJ0Y2Rj0vRkFGV0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiZGMkY5LUZSNiVRI0I3RidGVUZYRjYtRjo2LVEoJm1pbnVzO0YnRjZGPUZARkJGREZGRkhGSkZnbkZpbi1GUjYlUSRhNDNGJ0ZVRlhGNkZdby1GLDYmLUZSNiVRJGE0MUYnRlVGWEZaLUYsNiZGMkY5LUZSNiVRI0I0RidGVUZYRjZGNkZdby1GLDYmLUZSNiVRJGE0NEYnRlVGWEZaLUYsNiZGMkY5LUZSNiVRI0I4RidGVUZYRjZGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2RjYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYsJiomIiIjIiIiSSNCM0c2IkYmRiZJJGE0MkdGKEYmLCYqJkYlRiZJI0I3R0YoRiZGJkkkYTQzR0YoISIiLCZJJGE0MUdGKEYmKiZGJUYmSSNCNEdGKEYmRiYsJkkkYTQ0R0YoRiYqJkYlRiZJI0I4R0YoRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSNtaUdGJDYlUSRhNDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYmLUkjbW5HRiQ2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zgby1GMTYlUSNCNEYnRjRGN0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GZW9GaG9GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRl9vL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkYTQyRidGNEY3RjotRiw2J0ZWLUYsNiZGaG5GXG8tRjE2JVEjQjNGJ0Y0RjdGPkZlb0Zob0Y+RmVvRmhvRj5Gam8tRiw2KC1GMTYlUSRhNDNGJ0Y0RjdGOi1GLDYmRmhuRlxvLUYxNiVRI0I3RidGNEY3Rj5GZW9GaG9GPkZqby1GLDYoLUYxNiVRJGE0NEYnRjRGN0Y6LUYsNidGVi1GLDYmRmhuRlxvLUYxNiVRI0I4RidGNEY3Rj5GZW9GaG9GPkZlb0Zob0Y+RmVvRmhvRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyYvSSRhNDFHNiIsJComIiIjIiIiSSNCNEdGJUYpISIiL0kkYTQyR0YlLCQqJkYoRilJI0IzR0YlRilGKy9JJGE0M0dGJSwkKiZGKEYpSSNCN0dGJUYpRikvSSRhNDRHRiUsJComRihGKUkjQjhHRiVGKUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1286" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Vertical action
'delta(B3)'=eval(d(B3),rel5) &amp;w base;
'delta(B7)'=eval(d(B7),rel5) &amp;w base;
'delta(B4)'=eval(d(B4),rel5) &amp;w base;
'delta(B8)'=eval(d(B8),rel5) &amp;w base;

# B3*B7 nonzero: at most 5 syms (inadmissible).
# B3*B7=0, but (B3,B7) nonzero: WLOG (by duality), B3 nonzero, B7=0, at most 6 syms.</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCM0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjdGJ0Y0LUZdcDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGMy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GIzYmRlNGXXEtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GXXA2JEZlcEY0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GXHI2JS1GLjYlUSJvRidGVkZYRmFyRmVyRmhyLUZccjYlRmBzLUYjNiYtRl1wNiRRIjJGJ0Y0RlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmLUZdcDYkUSIzRidGNEZaRmduRjRGZXJGaHItRlxyNiVGYHMtRiM2JkZgcEZaRmduRjRGZXJGaHItRlxyNiVGYHMtRiM2Ji1GXXA2JFEiNUYnRjRGWkZnbkY0RmVyRlpGZ25GNEY0RlpGZ25GNEY0RlpGZ25GNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHRmRvRmZvLUYjNigtRmpvNihGXnRGYHBGY3BGZnBGaXBGW3FGXXEtRiM2JkZTRl1xLUYjNihGZHFGNy1GTzYkLUYjNjAtRlxyNiVGXnJGZXNGZXJGaHJGXnNGaHJGY3NGaHJGanNGaHJGYXRGaHJGZXRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0IzR0YlLCYqKCMiIigiIiUiIiJGJ0YtLUkjJndHRiU2KCZJJXpldGFHRiU2I0YtJkkib0dGJUYzJkY1NiMiIiMmRjU2IyIiJCZGNTYjRiwmRjU2IyIiJkYtISIiKigjRjtGLEYtRidGLS1GLzYoJkYyRjdGNEY2RjlGPEY+Ri1GQQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCN0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y0LUZdcDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGMy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GIzYmRlNGXXEtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GXXA2JEZlcEY0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GXHI2JS1GLjYlUSJvRidGVkZYRmFyRmVyRmhyLUZccjYlRmBzLUYjNiYtRl1wNiRRIjJGJ0Y0RlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmRlxwRlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmRmBwRlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmLUZdcDYkUSI1RidGNEZaRmduRjRGZXJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KC1Gam82KC1GXXA2JFEiN0YnRjRGYHBGY3BGZnBGaXBGW3FGXXEtRiM2JkZTRl1xLUYjNihGZHFGNy1GTzYkLUYjNjAtRlxyNiVGXnJGZXNGZXJGaHJGXnNGaHJGY3NGaHJGanNGaHJGXnRGaHJGYnRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0I3R0YlLCYqKCMiIiQiIiUiIiJGJ0YtLUkjJndHRiU2KCZJJXpldGFHRiU2I0YtJkkib0dGJUYzJkY1NiMiIiMmRjU2I0YrJkY1NiNGLCZGNTYjIiImRi0hIiIqKCMiIihGLEYtRidGLS1GLzYoJkYyRjdGNEY2RjlGO0Y9Ri1GQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCNEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUYjNigtSSNtbkdGJDYkUSI1RidGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GLjYlUSNCM0YnRlZGWEZnby1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTU3O0YnRjFGNC1GIzYmLUZkbzYkUSIzRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmdwNiUtRi42JVEib0YnRlZGWC1GIzYmLUZkbzYkUSIxRidGNEZaRmduRjRGYXFGZHEtRmdwNiVGXHItRiM2Ji1GZG82JFEiMkYnRjRGWkZnbkY0RmFxRmRxLUZncDYlRlxyRlxxRmFxRmRxLUZncDYlRlxyLUYjNiYtRmRvNiRRIjRGJ0Y0RlpGZ25GNEZhcUZkcS1GZ3A2JUZcci1GIzYmRmNvRlpGZ25GNEZhcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlx0LUYjNigtSSZtZnJhY0dGJDYoRmNvRmFzLyUubGluZXRoaWNrbmVzc0dGY3IvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3QvJSliZXZlbGxlZEdGM0Znby1GIzYmRlNGZ28tRiM2KEZfcEY3LUZPNiQtRiM2MC1GZ3A2JS1GLjYlUScmIzk1MDtGJ0YxRjRGX3JGYXFGZHFGanFGZHFGZHJGZHFGW3NGZHFGXXNGZHFGZHNGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RmhzLUYjNigtRmF0NihGYXJGYXNGY3RGZXRGaHRGanRGZ28tRiM2JkZTRmdvLUYjNihGX3BGNy1GTzYkLUYjNjAtRmdwNiVGZnVGZnJGYXFGZHFGanFGZHFGZHJGZHFGW3NGZHFGXXNGZHFGZHNGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0I0R0YlLCgqKCIiJiIiIkkjQjNHRiVGKy1JIyZ3R0YlNigmSSNudUdGJTYjIiIkJkkib0dGJTYjRismRjU2IyIiIyZGNUYyJkY1NiMiIiUmRjU2I0YqRitGKyooI0YqRj1GK0YnRistRi42KCZJJXpldGFHRiVGNkY0RjdGOkY7Rj5GKyEiIiooI0YrRj1GK0YnRistRi42KCZGRUY4RjRGN0Y6RjtGPkYrRkY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCOEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUYjNigtSSNtbkdGJDYkUSI1RidGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GLjYlUSNCN0YnRlZGWEZnby1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTU3O0YnRjFGNC1GIzYmLUZkbzYkUSIzRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmdwNiUtRi42JVEib0YnRlZGWC1GIzYmLUZkbzYkUSIxRidGNEZaRmduRjRGYXFGZHEtRmdwNiVGXHItRiM2Ji1GZG82JFEiMkYnRjRGWkZnbkY0RmFxRmRxLUZncDYlRlxyRlxxRmFxRmRxLUZncDYlRlxyLUYjNiYtRmRvNiRRIjRGJ0Y0RlpGZ25GNEZhcUZkcS1GZ3A2JUZcci1GIzYmRmNvRlpGZ25GNEZhcUZaRmduRjRGNEZaRmduRjRGNC1GODYtUSgmbWludXM7RidGNEY7Rj1GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlx0LUYjNigtSSZtZnJhY0dGJDYoRmFyRmFzLyUubGluZXRoaWNrbmVzc0dGY3IvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3QvJSliZXZlbGxlZEdGM0Znby1GIzYmRlNGZ28tRiM2KEZfcEY3LUZPNiQtRiM2MC1GZ3A2JS1GLjYlUScmIzk1MDtGJ0YxRjRGX3JGYXFGZHFGanFGZHFGZHJGZHFGW3NGZHFGXXNGZHFGZHNGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RmhzLUYjNigtRmF0NihGY29GYXNGY3RGZXRGaHRGanRGZ28tRiM2JkZTRmdvLUYjNihGX3BGNy1GTzYkLUYjNjAtRmdwNiVGZnVGZnJGYXFGZHFGanFGZHFGZHJGZHFGW3NGZHFGXXNGZHFGZHNGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0I4R0YlLCgqKCIiJiIiIkkjQjdHRiVGKy1JIyZ3R0YlNigmSSNudUdGJTYjIiIkJkkib0dGJTYjRismRjU2IyIiIyZGNUYyJkY1NiMiIiUmRjU2I0YqRitGKyooI0YrRj1GK0YnRistRi42KCZJJXpldGFHRiVGNkY0RjdGOkY7Rj5GKyEiIiooI0YqRj1GK0YnRistRi42KCZGRUY4RjRGN0Y6RjtGPkYrRkY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L422" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Case B3 nonzero, B7=0 (finished: no admissible structures)</Text-field></Title>
<Group labelreference="L941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Normalize B3=1, B4=0. At most 6 syms here. For 6 syms, need B8=0. zeta[1] remains.
[B3=1,B7=0,B4=0,B8=0]:
rel6:=UpdateRel(%,5):
for i in [3,4,7,8] do
  0=extD(B||i,6);  
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2MS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSI3RidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXG8vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVvLUYjNiQtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOEYvLUYjNiYtRiw2JEZpbkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvRmZwRmlwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1GVTYoLUYsNiRRIjNGJ0YvRlpGZ25Gam5GXW9GX29GYW8tRiM2JC1Gam82JUZccC1GIzYmLUYsNiRRIjJGJ0YvRmZwRmlwRi9GW3FGL0ZmcEZpcEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiYtRl1wNiVRJGIzMUYnL0ZhcFEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zhby1Gam82JS1GXXA2JVEib0YnRmhyRmpyRmJwRltxRi9GYHItRiM2Ji1GXXA2JVEkYjMyRidGaHJGanJGYW8tRmpvNiVGXnNGW3JGW3FGL0Zgci1GIzYmLUZdcDYlUSRiMzNGJ0ZockZqckZhby1Gam82JUZecy1GIzYmRmRxRmZwRmlwRi9GW3FGL0Zgci1GIzYmLUZdcDYlUSRiMzRGJ0ZockZqckZhby1Gam82JUZecy1GIzYmRlpGZnBGaXBGL0ZbcUYvRmByLUYjNiYtRl1wNiVRJGIzNUYnRmhyRmpyRmFvLUZqbzYlRl5zLUYjNiYtRiw2JFEiNUYnRi9GZnBGaXBGL0ZbcUYvRi9GZnBGaXBGLw==">LyIiISwwKiYjIiIoIiIlIiIiJkklemV0YUc2IjYjRilGKSEiIiomIyIiJEYoRikmRis2IyIiI0YpRi4qJkkkYjMxR0YsRikmSSJvR0YsRi1GKUYpKiZJJGIzMkdGLEYpJkY4RjNGKUYpKiZJJGIzM0dGLEYpJkY4NiNGMUYpRikqJkkkYjM0R0YsRikmRjg2I0YoRilGKSomSSRiMzVHRixGKSZGODYjIiImRilGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Li1GIzYmLUYsNiRRIjVGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTU3O0YnLyUnaXRhbGljR0Y4Ri8tRiM2Ji1GLDYkUSIzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmpvLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkNGaW9GW3AtRmVuNiVRJFQyMUYnL0ZpblEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zmby1GZW42JVEkYjQxRidGaXBGW3FGL0YvRlEtRlg2JS1GZW42JVEib0YnRmlwRltxLUYjNiYtRiw2JFEiMUYnRi9GX29GYm9GL0Zkb0YvRmZvLUYjNiYtRl9wNiQtRiM2J0ZjcC1GZW42JVEkVDIyRidGaXBGW3FGZm8tRmVuNiVRJGI0MkYnRmlwRltxRi9GL0ZRLUZYNiVGYnEtRiM2Ji1GLDYkUSIyRidGL0Zfb0Zib0YvRmRvRi9GZm8tRiM2Ji1GX3A2JC1GIzYnRmNwLUZlbjYlUSRUMjNGJ0ZpcEZbcUZmby1GZW42JVEkYjQzRidGaXBGW3FGL0YvRlEtRlg2JUZicUZqbkZkb0YvRmZvLUYjNiYtRl9wNiQtRiM2J0ZjcC1GZW42JVEkVDI0RidGaXBGW3FGZm8tRmVuNiVRJGI0NEYnRmlwRltxRi9GL0ZRLUZYNiVGYnEtRiM2Ji1GLDYkUSI0RidGL0Zfb0Zib0YvRmRvRi9GZm8tRiM2Ji1GX3A2JC1GIzYnRmNwLUZlbjYlUSRUMjVGJ0ZpcEZbcUZmby1GZW42JVEkYjQ1RidGaXBGW3FGL0YvRlEtRlg2JUZicS1GIzYmRk5GX29GYm9GL0Zkb0YvRi9GX29GYm9GLw==">LyIiISwuKiYiIiYiIiImSSNudUc2IjYjIiIkRidGJyomLCZJJFQyMUdGKiEiIkkkYjQxR0YqRidGJyZJIm9HRio2I0YnRidGJyomLCZJJFQyMkdGKkYwSSRiNDJHRipGJ0YnJkYzNiMiIiNGJ0YnKiYsJkkkVDIzR0YqRjBJJGI0M0dGKkYnRicmRjNGK0YnRicqJiwmSSRUMjRHRipGMEkkYjQ0R0YqRidGJyZGMzYjIiIlRidGJyomLCZJJFQyNUdGKkYwSSRiNDVHRipGJ0YnJkYzNiNGJkYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYjcxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRiNzJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGI3M0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkYjc0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRiNzVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRmJvRmVvRi8=">LyIiISwsKiZJJGI3MUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRiNzJHRidGKCZGKjYjIiIjRihGKComSSRiNzNHRidGKCZGKjYjIiIkRihGKComSSRiNzRHRidGKCZGKjYjIiIlRihGKComSSRiNzVHRidGKCZGKjYjIiImRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GVDYlUSRiODFGJ0ZXRlpGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGY28tSSVtc3ViR0YkNiUtRlQ2JVEib0YnRldGWi1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvRmZuLUYjNiYtRk82JC1GIzYmLUZUNiVRJFQzMkYnRldGWkZmbi1GVDYlUSRiODJGJ0ZXRlpGL0YvRl9vLUZmbzYlRmhvLUYjNiYtRiw2JFEiMkYnRi9GYHBGY3BGL0ZlcEYvRmZuLUYjNiYtRk82JC1GIzYmLUZUNiVRJFQzM0YnRldGWkZmbi1GVDYlUSRiODNGJ0ZXRlpGL0YvRl9vLUZmbzYlRmhvLUYjNiYtRiw2JFEiM0YnRi9GYHBGY3BGL0ZlcEYvRmZuLUYjNiYtRk82JC1GIzYmLUZUNiVRJFQzNEYnRldGWkZmbi1GVDYlUSRiODRGJ0ZXRlpGL0YvRl9vLUZmbzYlRmhvLUYjNiYtRiw2JFEiNEYnRi9GYHBGY3BGL0ZlcEYvRmZuLUYjNiYtRk82JC1GIzYmLUZUNiVRJFQzNUYnRldGWkZmbi1GVDYlUSRiODVGJ0ZXRlpGL0YvRl9vLUZmbzYlRmhvLUYjNiYtRiw2JFEiNUYnRi9GYHBGY3BGL0ZlcEYvRi9GYHBGY3BGLw==">LyIiISwsKiYsJkkkVDMxRzYiIiIiSSRiODFHRihGKUYpJkkib0dGKDYjRilGKUYpKiYsJkkkVDMyR0YoRilJJGI4MkdGKEYpRikmRiw2IyIiI0YpRikqJiwmSSRUMzNHRihGKUkkYjgzR0YoRilGKSZGLDYjIiIkRilGKSomLCZJJFQzNEdGKEYpSSRiODRHRihGKUYpJkYsNiMiIiVGKUYpKiYsJkkkVDM1R0YoRilJJGI4NUdGKEYpRikmRiw2IyIiJkYpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[zeta[2]=-7/3*zeta[1]+4/3*beta3,
 nu[3]=1/5*add((T2||j-b4||j)*o[j],j=1..5),
 seq(b7||j=0,j=1..5),
 seq(b8||j=-T3||j,j=1..5)]:
rel7:=UpdateRel(%,6):
seq(Simf(eval(eval(d(B||i)),rel7)),i in [3,4,7,8]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L954" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],7);
rel8:=UpdateRel(%,7):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PFAvSSNDMkc2IiIiIS9JI0MzR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M2R0YlRiYvSSNDN0dGJUYmL0kjQzhHRiVGJi9JI0M5R0YlRiYvSSNEMUdGJUYmL0kjRDJHRiVGJi9JI0QzR0YlRiYvSSNENEdGJUYmL0kkVDExR0YlRiYvSSRUMTJHRiVGJi9JJFQxM0dGJUYmL0kkVDE0R0YlRiYvSSRUMjFHRiVGJi9JJFQyMkdGJUYmL0kkVDIzR0YlRiYvSSRUMjRHRiVGJi9JJFQyNUdGJUYmL0kkVDMxR0YlRiYvSSRUMzJHRiVGJi9JJFQzM0dGJUYmL0kkVDM0R0YlRiYvSSRUMzVHRiVGJi9JJFQ0MUdGJUYmL0kkVDQyR0YlRiYvSSRUNDNHRiVGJi9JJFQ0NEdGJUYmL0kkVDQ1R0YlRiYvSSRUNTJHRiVGJi9JJFQ1M0dGJUYmL0kkVDU0R0YlRiYvSSRUNTVHRiVGJi9JJGE0NUdGJUYmL0kkYjMxR0YlRiYvSSRiMzJHRiVGJi9JJGIzM0dGJUYmL0kkYjM0R0YlRiYvSSRiMzVHRiVGJi9JJGI0MUdGJUYmL0kkYjQyR0YlRiYvSSRiNDNHRiVGJi9JJGI0NEdGJUYmL0kkYjQ1R0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1435" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0=GetRel(nu[3],8); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkobWZlbmNlZEdGJDYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEib0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZ28tRk82JC1GUjYlRlQtRiM2Ji1GLDYkUSI0RidGL0Zcb0Zfb0YvRmFvRi9GXG9GX29GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmZwLUYjNiYtRk82JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQ0ZlcEZncC1GVTYlUSRUMTVGJ0ZYRmVuLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGZXBGZ3BGaW5GL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGZm9GaG8tRiM2KC1GTzYkLUZSNiVGVC1GIzYmLUYsNiRRIjJGJ0YvRlxvRl9vRi9GYW9GL0Zjby1GTzYkLUZSNiVGVC1GIzYmLUYsNiRRIjVGJ0YvRlxvRl9vRi9GYW9GL0Zcb0Zfb0YvRi9GL0Zcb0Zfb0Yv">LyIiISwmLUkjJndHNiI2JCZJIm9HRic2IyIiIiZGKjYjIiIlRiwqJiwmSSRUMTVHRichIiJGLEYzRiwtRiY2JCZGKjYjIiIjJkYqNiMiIiZGLEYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L957" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Case B3 = B7 = 0 (finished: all 6,7,8-dim structures are in here)</Text-field></Title>
<Group labelreference="L123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B3=0,B7=0]: # At most 8 syms.
rel6:=UpdateRel(%,5):
for i in [3,7] do
  eval(0 = d(B||i),rel6);
od;
seq(eval(a4||j,rel6),j=1..5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNilGTC1GIzYoLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGXG8tSSNtaUdGJDYlUSNCNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zobi1JJW1zdWJHRiQ2JS1GX282JVEib0YnRmJvRmVvLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZlbkZobi1GX282JVEjQjhGJ0Zib0Zlb0Zobi1GaG82JUZqby1GIzYmLUYsNiRRIjRGJ0YvRmJwRmVwRi9GZ3BGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYmLUZfbzYlUSRhNDVGJ0Zib0Zlb0Zobi1GaG82JUZqby1GIzYmLUYsNiRRIjVGJ0YvRmJwRmVwRi9GZ3BGL0YvRi9GaG5GXm9GL0ZocS1GX282JVEoJiM5NDY7M0YnRmJvRmVvRi9GYnBGZXBGLw==">LyIiISwmKiYsKCooIiIjIiIiSSNCNEc2IkYpJkkib0dGKzYjRilGKSEiIiooRihGKUkjQjhHRitGKSZGLTYjIiIlRilGLyomSSRhNDVHRitGKSZGLTYjIiImRilGKUYpRipGKUYvSSZiZXRhM0dGK0Yp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNilGTC1GIzYoLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGXG8tSSNtaUdGJDYlUSNCNEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zobi1JJW1zdWJHRiQ2JS1GX282JVEib0YnRmJvRmVvLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KEZlbkZobi1GX282JVEjQjhGJ0Zib0Zlb0Zobi1GaG82JUZqby1GIzYmLUYsNiRRIjRGJ0YvRmJwRmVwRi9GZ3BGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYmLUZfbzYlUSRhNDVGJ0Zib0Zlb0Zobi1GaG82JUZqby1GIzYmLUYsNiRRIjVGJ0YvRmJwRmVwRi9GZ3BGL0YvRi9GaG5GXnFGL0ZocS1GX282JVEoJiM5NDY7N0YnRmJvRmVvRi9GYnBGZXBGLw==">LyIiISwmKiYsKCooIiIjIiIiSSNCNEc2IkYpJkkib0dGKzYjRilGKSEiIiooRihGKUkjQjhHRitGKSZGLTYjIiIlRilGLyomSSRhNDVHRitGKSZGLTYjIiImRilGKUYpRjFGKUYvSSZiZXRhN0dGK0Yp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1GIzYmLUkjbW5HRiQ2JFEiMkYnRjEtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0ZSLUkjbWlHRiQ2JVEjQjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRidGMS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkYxLUYuNi1RIixGJ0YxRjQvRjhGWkY5RjtGPUY/RkFGUS9GR1EsMC4zMzMzMzMzZW1GJy1GSzYkUSIwRidGMUZcb0Zib0Zcby1GIzYnRi0tRiM2JkZKRk4tRlU2JVEjQjhGJ0ZYRmVuRjFGZ25Gam5GMUZcby1GVTYlUSRhNDVGJ0ZYRmVuRmduRmpuRjE=">NicsJComIiIjIiIiSSNCNEc2IkYmISIiIiIhRiosJComRiVGJkkjQjhHRihGJkYpSSRhNDVHRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L167" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(b3||i=B4*a4||i,i=1..5),seq(b7||i=B8*a4||i,i=1..5)]:
rel7:=UpdateRel(%,6):
seq(extD(B||i,7),i in [3,7]); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1287" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Vertical action 
'delta(B4)'=VertChange(B4,6);
'delta(B8)'=VertChange(B8,6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCNEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjVGJ0Y0LUZdcDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGMy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7Rj1GP0ZBRkNGRUZHRklGTC1GIzYmRlNGXXEtRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GXXA2JEZlcEY0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GXHI2JS1GLjYlUSJvRidGVkZYRmFyRmVyRmhyLUZccjYlRmBzLUYjNiYtRl1wNiRRIjJGJ0Y0RlpGZ25GNEZlckZoci1GXHI2JUZgcy1GIzYmLUZdcDYkUSIzRidGNEZaRmduRjRGZXJGaHItRlxyNiVGYHMtRiM2JkZgcEZaRmduRjRGZXJGaHItRlxyNiVGYHMtRiM2JkZccEZaRmduRjRGZXJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KC1Gam82KEZjckZgcEZjcEZmcEZpcEZbcUZdcS1GIzYmRlNGXXEtRiM2KEZkcUY3LUZPNiQtRiM2MC1GXHI2JUZeckZlc0ZlckZockZec0ZockZjc0ZockZqc0ZockZhdEZockZldEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0I0R0YlLCYqKCMiIiYiIiUiIiJGJ0YtLUkjJndHRiU2KCZJJXpldGFHRiU2I0YtJkkib0dGJUYzJkY1NiMiIiMmRjU2IyIiJCZGNTYjRiwmRjU2I0YrRi0hIiIqKCNGLUYsRi1GJ0YtLUYvNigmRjJGN0Y0RjZGOUY8Rj5GLUZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNCOEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZdcDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRjMtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkwtRiM2JkZTRlxxLUYjNigtRi42JVEjJndGJ0ZWRlhGNy1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRi42JVEnJiM5NTA7RidGMUY0LUYjNiZGXHBGWkZnbkY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjRGOy9GPkZXRj9GQUZDRkVGR0ZJL0ZNUSwwLjMzMzMzMzNlbUYnLUZbcjYlLUYuNiVRIm9GJ0ZWRlhGYHJGYnJGZXItRltyNiVGXXMtRiM2Ji1GXXA2JFEiMkYnRjRGWkZnbkY0RmJyRmVyLUZbcjYlRl1zLUYjNiYtRl1wNiRRIjNGJ0Y0RlpGZ25GNEZickZlci1GW3I2JUZdcy1GIzYmRmBwRlpGZ25GNEZickZlci1GW3I2JUZdcy1GIzYmLUZdcDYkUSI1RidGNEZaRmduRjRGYnJGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGZG9GZm8tRiM2KC1Gam82KEZmdEZgcEZjcEZlcEZocEZqcEZccS1GIzYmRlNGXHEtRiM2KEZjcUY3LUZPNiQtRiM2MC1GW3I2JUZdckZic0ZickZlckZbc0ZlckZgc0ZlckZnc0ZlckZedEZlckZidEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0I4R0YlLCYqKCMiIiIiIiVGK0YnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjImRjQ2IyIiIyZGNDYjIiIkJkY0NiNGLCZGNDYjIiImRishIiIqKCNGP0YsRitGJ0YrLUYuNigmRjFGNkYzRjVGOEY7Rj1GK0ZA</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">B4*B8 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L458" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B4=1,B8=1]: # At most 6 syms.
rel8:=UpdateRel(%,7):
[zeta[1]=add(Z1||j*o[j],j=1..5),zeta[2]=add(Z2||j*o[j],j=1..5)]: # Only nu[3] remains
rel8:=UpdateRel(%,8):
extD(B4,8) &amp;w base, extD(B8,8) &amp;w base; # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1560" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([nu[3]],8);
rel9:=UpdateRel(%,8):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDsvSSNDMUc2IiIiIS9JI0MyR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kjRDFHRiVGJi9JI0QzR0YlRiYvSSRUMjJHRiUjISM7IiIkL0kkVDIzR0YlI0Y4IiIqL0kkVDMxR0YlLCpJJFQ0MkdGJSIiIiomIiM7RkJJJFoxMUdGJUZCISIiKiYiIiZGQkkkVDIxR0YlRkJGRiomRkhGQkkkVDEyR0YlRkJGRi9JJFQzMkdGJUY8L0kkVDMzR0YlRjcvSSRUMzRHRiUsKkkkVDQzR0YlRkYqJkZERkJJJFoxNEdGJUZCRkYqJkZIRkJJJFQyNEdGJUZCRkYqJkZIRkJJJFQxM0dGJUZCRkIvSSRUMzVHRiUsLiomIyIiKUY5RkJGU0ZCRkYqJkZobkZCRkFGQkZCKiZGREZCSSRaMTVHRiVGQkZGKiZGSEZCSSRUMjVHRiVGQkZGKiYjIiNTRjlGQkZZRkJGQiomRmBvRkJGS0ZCRkYvSSRUNTJHRiUsJiomRmhuRkJGS0ZCRkJGam5GQi9JJFQ1M0dGJSwmKiZGaG5GQkZZRkJGQkZnbkZCL0kkWjEyR0YlIiIlL0kkWjEzR0YlI0ZdcEY5L0kkWjIxR0YlLCgqJiNGOSIiI0ZCRklGQkZGKiZGZXBGQkZLRkJGRiomRkhGQkZFRkJGRi9JJFoyMkdGJSMhIiVGOS9JJFoyM0dGJUZccS9JJFoyNEdGJSwoKiZGZXBGQkZXRkJGRiomRmVwRkJGWUZCRkIqJkZIRkJGVUZCRkYvSSRaMjVHRiUsKiomRmVwRkJGXm9GQkZGKiZGXXBGQkZZRkJGQiomRl1wRkJGS0ZCRkYqJkZIRkJGXG9GQkZGL0kkYTQ1R0YlIyEjS0Y9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1559" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">SolveBCD(9):
rel10:=UpdateRel(%,9):
sort(GetBianchiID(10))[1..3];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI4RidGNC1GTzYkUSIzRidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGWi8lKWJldmVsbGVkR0Y5LUYxNi1RIitGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUkjbWlHRiQ2JVEjQzNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GMTYtUSIsRidGNEY3L0Y7RmJvRjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSlEsMC4zMzMzMzMzZW1GJy1GLDYnRjBGS0Zpbi1GXW82JVEjQzlGJ0Zgb0Zjb0Y0RmVvLUYsNidGMC1GTDYoRk4tRk82JFEiOUYnRjRGVUZYRmVuRmduRmluLUYsNiYtRk82JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGREZpby9GSkZqby1GXW82JVEjQzZGJ0Zgb0Zjb0Y0RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyUsJiMiIikiIiQhIiJJI0MzRzYiIiIiLCZGJEYnSSNDOUdGKUYqLCYjRiUiIipGJyomIiIjRipJI0M2R0YpRipGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1558" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C3=8/3,C9=8/3,C6=4/9]:
rel11:=UpdateRel(%,10):

sd2(tau[1],11) &amp;w o[3] &amp;w o[4];  # contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSM4MEYnRi8tRkw2JFEiOUYnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlcvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUYjNiQtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZpbkZbby1JKG1mZW5jZWRHRiQ2JC1GIzYuLUklbXN1YkdGJDYlLUZhbzYlUSJvRidGZG9GZ28tRiM2Ji1GTDYkRlRGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZmb0Y3RjlGO0Y9Rj9GaW4vRkVRLDAuMzMzMzMzM2VtRictRmJwNiVGZHAtRiM2Ji1GTDYkUSIyRidGL0ZbcUZecUYvRmBxRmNxLUZicDYlRmRwLUYjNiYtRkw2JFEiM0YnRi9GW3FGXnFGL0ZgcUZjcS1GYnA2JUZkcC1GIzYmLUZMNiRRIjRGJ0YvRltxRl5xRi9GYHFGY3EtRmJwNiVGZHAtRiM2Ji1GTDYkUSI1RidGL0ZbcUZecUYvRmBxRltxRl5xRi9GL0ZbcUZecUYvRi9GW3FGXnFGL0ZbcUZecUYv">LCQqJiMiIyEpIiIqIiIiLUkjJndHNiI2JyZJIm9HRio2I0YnJkYtNiMiIiMmRi02IyIiJCZGLTYjIiIlJkYtNiMiIiZGJyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1512" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">B4 nonzero, B8=0 (no admissible structures)</Text-field></Title>
<Group labelreference="L499" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B4=1,B8=0]: # At most 7 syms
rel8:=UpdateRel(%,7):
0 = eval(d(B4),rel8);
0 = eval(d(B8),rel8);
[zeta[2]=-5*zeta[1]+4*(-tau[2]+beta4),seq(b8||j=-T3||j,j=1..5)]: # zeta[1], nu[3] remain
rel9:=UpdateRel(%,8):
# check
extD(B4,9),extD(B8,9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2My1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSI1RidGLy1GLDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXG8vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVvLUYjNiQtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOEYvLUYjNiYtRiw2JEZpbkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvRmZwRmlwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1GVTYoRmRwRlpGZ25Gam5GXW9GX29GYW8tRiM2JC1Gam82JUZccC1GIzYmLUYsNiRRIjJGJ0YvRmZwRmlwRi9GW3FGL0ZmcEZpcEYvRl1xLUYjNiYtRl1wNiVRJFQyMUYnL0ZhcFEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zhby1Gam82JS1GXXA2JVEib0YnRmJyRmRyRmJwRltxRi9GXXEtRiM2Ji1GXXA2JVEkVDIyRidGYnJGZHJGYW8tRmpvNiVGaHJGaHFGW3FGL0ZdcS1GIzYmLUZdcDYlUSRUMjNGJ0ZickZkckZhby1Gam82JUZoci1GIzYmLUYsNiRRIjNGJ0YvRmZwRmlwRi9GW3FGL0ZdcS1GIzYmLUZdcDYlUSRUMjRGJ0ZickZkckZhby1Gam82JUZoci1GIzYmRlpGZnBGaXBGL0ZbcUYvRl1xLUYjNiYtRl1wNiVRJFQyNUYnRmJyRmRyRmFvLUZqbzYlRmhyLUYjNiZGV0ZmcEZpcEYvRltxRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRl1wNiVRKCYjOTQ2OzRGJ0ZickZkckYvRmZwRmlwRi8=">LyIiISwyKiYjIiImIiIlIiIiJkklemV0YUc2IjYjRilGKSEiIiomI0YpRihGKSZGKzYjIiIjRilGLiomSSRUMjFHRixGKSZJIm9HRixGLUYpRi4qJkkkVDIyR0YsRikmRjdGMkYpRi4qJkkkVDIzR0YsRikmRjc2IyIiJEYpRi4qJkkkVDI0R0YsRikmRjc2I0YoRilGLiomSSRUMjVHRixGKSZGNzYjRidGKUYuSSZiZXRhNEdGLEYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Li1GIzYmLUkjbWlHRiQ2JVEkVDMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRUMzJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJFQzM0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkVDM0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRUMzVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GTzYlUSgmIzk0Njs4RidGUkZVRi9GYm9GZW9GLw==">LyIiISwuKiZJJFQzMUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRUMzJHRidGKCZGKjYjIiIjRihGKComSSRUMzNHRidGKCZGKjYjIiIkRihGKComSSRUMzRHRidGKCZGKjYjIiIlRihGKComSSRUMzVHRidGKCZGKjYjIiImRihGKEkmYmV0YThHRidGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1300" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(9)):
select(v-&gt;has(v,[seq(C||i,i=1..9)]),%);
op(solve(%,[C1,C2,C4,C5,C7,C8,T32,T33,b42,b43,a45]));
rel10:=UpdateRel(%,9):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZCLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI0MyRidGMkY1RjgtRi82JVEjQzRGJ0YyRjVGOC1GLzYlUSNDN0YnRjJGNUY4LUYvNiVRI0M4RidGMkY1RjgtRiw2Ji1JI21uR0YkNiRRIjJGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj4vRkJGQEZDRkVGR0ZJRktGTS9GUUZPRlZGPEY4RmluRjgtRiw2JkZbb0Zfby1GLzYlUSNDNUYnRjJGNUY8RjhGZG9GOEZkb0Y4LUYsNiYtRiw2JkZbb0Zfby1GLzYlUSNDNkYnRjJGNUY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GYm9GQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmRwLUYvNiVRJFQzMkYnRjJGNUY8RjgtRiw2JkZbcEZgcC1GLzYlUSRiNDNGJ0YyRjVGPEY4LUYsNiYtRi82JVEkVDMzRidGMkY1LUY5Ni1RIitGJ0Y8Rj5GYm9GQ0ZFRkdGSUZLRmNwRmVwLUYvNiVRI0M5RidGMkY1RjxGOC1GLDYpLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZib0ZDRkVGR0ZJRktGY3BGZXBGW29GY3EtRi82JVEjQzNGJ0YyRjVGY3EtRi82JVEkYjQyRidGMkY1RjxGOC1GLDYqLUYvNiVRJGE0NUYnRjJGNUZjcS1GLDYmLUZcbzYkUSIzRidGPEZfb0ZdcEY8RmBwRltxRmBwRmZwRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NzFJI0MxRzYiSSNDMkdGJEkjQzRHRiRJI0M3R0YkSSNDOEdGJCwkKiYiIiMiIiJGJkYsRixGKSwkKiZGK0YsSSNDNUdGJEYsRixGLUYtLCYqJkYrRixJI0M2R0YkRixGLEkkVDMyR0YkISIiLCZGMUYsSSRiNDNHRiRGNCwmSSRUMzNHRiRGLEkjQzlHRiRGLCwoRitGNEkjQzNHRiRGLEkkYjQyR0YkRiwsKkkkYTQ1R0YkRiwqJiIiJEYsRjJGLEYsRjZGNEYzRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNigtSSNtaUdGJDYlUSNDMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRI0MyRidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSNDNEYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEjQzVGJ0Y0RjdGOkZURlhGZW5GPkZnbi1GLDYoLUYxNiVRI0M3RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSNDOEYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVEkVDMyRidGNEY3RjotRiw2Ji1GVTYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRltvL0ZTRlxvLUYxNiVRI0M2RidGNEY3Rj5GWEZlbkY+RmduLUYsNigtRjE2JVEkVDMzRidGNEY3RjotRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZHItRjE2JVEjQzlGJ0Y0RjdGWEZlbkY+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI0MkYnRjRGN0Y6LUYsNiZGX3EtRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZjckZlci1GMTYlUSNDM0YnRjRGN0Y+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJGI0M0YnRjRGN0Y6Rl1xRlhGZW5GPkZnbi1GLDYoLUYxNiVRJGE0NUYnRjRGN0Y6RmZxRlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">Ny0vSSNDMUc2IiIiIS9JI0MyR0YlRiYvSSNDNEdGJUYmL0kjQzVHRiVGJi9JI0M3R0YlRiYvSSNDOEdGJUYmL0kkVDMyR0YlLCQqJiIiIyIiIkkjQzZHRiVGNkY2L0kkVDMzR0YlLCRJI0M5R0YlISIiL0kkYjQyR0YlLCZGNUY2SSNDM0dGJUY8L0kkYjQzR0YlRjMvSSRhNDVHRiVGNw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1302" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in [1,2,4,5,7,8] do
  0 = extD(C||i,10);
od;
eq:=[]:
for i in [1,2,4,5,7,8] do
  ScalarForm(extD(C||i,10)):
  eq:=[op(eq),op(%)]:
od:
op(solve(eq,[seq(seq(c||i||j,j=1..5),i in [1,2,4,5,7,8])])):
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYzExRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRjMTJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGMxM0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkYzE0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRjMTVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRmJvRmVvRi8=">LyIiISwsKiZJJGMxMUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRjMTJHRidGKCZGKjYjIiIjRihGKComSSRjMTNHRidGKCZGKjYjIiIkRihGKComSSRjMTRHRidGKCZGKjYjIiIlRihGKComSSRjMTVHRidGKCZGKjYjIiImRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmZuLUkjbWlHRiQ2JVEjQzNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmVvLUZpbjYlUSRjMjFGJ0Zcb0Zfb0YvRi9GWC1JJW1zdWJHRiQ2JS1GaW42JVEib0YnRlxvRl9vLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi9GYW8tRiM2Ji1GaW42JVEkYzIyRidGXG9GX29GWC1GW3A2JUZdcC1GIzYmRlVGZXBGaHBGL0ZqcEYvRmFvLUYjNiYtRmluNiVRJGMyM0YnRlxvRl9vRlgtRltwNiVGXXAtRiM2Ji1GLDYkUSIzRidGL0ZlcEZocEYvRmpwRi9GYW8tRiM2Ji1GaW42JVEkYzI0RidGXG9GX29GWC1GW3A2JUZdcC1GIzYmLUYsNiRRIjRGJ0YvRmVwRmhwRi9GanBGL0Zhby1GIzYmLUZPNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZG9GZm8tRiM2JkZobkZYLUZpbjYlUSNDNkYnRlxvRl9vRi9GYW8tRmluNiVRJGMyNUYnRlxvRl9vRi9GL0ZYLUZbcDYlRl1wLUYjNiYtRiw2JFEiNUYnRi9GZXBGaHBGL0ZqcEYvRi9GZXBGaHBGLw==">LyIiISwsKiYsJiomIiIjIiIiSSNDM0c2IkYpRilJJGMyMUdGK0YpRikmSSJvR0YrNiNGKUYpRikqJkkkYzIyR0YrRikmRi42I0YoRilGKSomSSRjMjNHRitGKSZGLjYjIiIkRilGKSomSSRjMjRHRitGKSZGLjYjIiIlRilGKSomLCYqJkYqRilJI0M2R0YrRikhIiJJJGMyNUdGK0YpRikmRi42IyIiJkYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYzQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRjNDJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGM0M0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkYzQ0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRjNDVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRmJvRmVvRi8=">LyIiISwsKiZJJGM0MUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRjNDJHRidGKCZGKjYjIiIjRihGKComSSRjNDNHRidGKCZGKjYjIiIkRihGKComSSRjNDRHRidGKCZGKjYjIiIlRihGKComSSRjNDVHRidGKCZGKjYjIiImRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmZuLUkjbWlHRiQ2JVEjQzZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmVvLUZpbjYlUSRjNTFGJ0Zcb0Zfb0YvRi9GWC1JJW1zdWJHRiQ2JS1GaW42JVEib0YnRlxvRl9vLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi9GYW8tRiM2Ji1GaW42JVEkYzUyRidGXG9GX29GWC1GW3A2JUZdcC1GIzYmRlVGZXBGaHBGL0ZqcEYvRmFvLUYjNiYtRmluNiVRJGM1M0YnRlxvRl9vRlgtRltwNiVGXXAtRiM2Ji1GLDYkUSIzRidGL0ZlcEZocEYvRmpwRi9GYW8tRiM2Ji1GaW42JVEkYzU0RidGXG9GX29GWC1GW3A2JUZdcC1GIzYmLUYsNiRRIjRGJ0YvRmVwRmhwRi9GanBGL0Zhby1GIzYmLUZPNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZG9GZm8tRiM2JC1JJW1zdXBHRiQ2JUZobkZVLyUxc3VwZXJzY3JpcHRzaGlmdEdGLkYvRmFvLUZpbjYlUSRjNTVGJ0Zcb0Zfb0YvRi9GWC1GW3A2JUZdcC1GIzYmLUYsNiRRIjVGJ0YvRmVwRmhwRi9GanBGL0YvRmVwRmhwRi8=">LyIiISwsKiYsJiomIiIjIiIiSSNDNkc2IkYpRilJJGM1MUdGK0YpRikmSSJvR0YrNiNGKUYpRikqJkkkYzUyR0YrRikmRi42I0YoRilGKSomSSRjNTNHRitGKSZGLjYjIiIkRilGKSomSSRjNTRHRitGKSZGLjYjIiIlRilGKSomLCYqJClGKkYoRikhIiJJJGM1NUdGK0YpRikmRi42IyIiJkYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkYzcxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRjNzJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGM3M0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkYzc0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRjNzVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRmJvRmVvRi8=">LyIiISwsKiZJJGM3MUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRjNzJHRidGKCZGKjYjIiIjRihGKComSSRjNzNHRidGKCZGKjYjIiIkRihGKComSSRjNzRHRidGKCZGKjYjIiIlRihGKComSSRjNzVHRidGKCZGKjYjIiImRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmZuLUkjbWlHRiQ2JVEjQzlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmVvLUZpbjYlUSRjODFGJ0Zcb0Zfb0YvRi9GWC1JJW1zdWJHRiQ2JS1GaW42JVEib0YnRlxvRl9vLUYjNiYtRiw2JFEiMUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi9GYW8tRiM2Ji1GaW42JVEkYzgyRidGXG9GX29GWC1GW3A2JUZdcC1GIzYmRlVGZXBGaHBGL0ZqcEYvRmFvLUYjNiYtRmluNiVRJGM4M0YnRlxvRl9vRlgtRltwNiVGXXAtRiM2Ji1GLDYkUSIzRidGL0ZlcEZocEYvRmpwRi9GYW8tRiM2Ji1GaW42JVEkYzg0RidGXG9GX29GWC1GW3A2JUZdcC1GIzYmLUYsNiRRIjRGJ0YvRmVwRmhwRi9GanBGL0Zhby1GIzYmLUZPNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZG9GZm8tRiM2Ji1GaW42JVEjQzZGJ0Zcb0Zfb0ZYRmhuRi9GYW8tRmluNiVRJGM4NUYnRlxvRl9vRi9GL0ZYLUZbcDYlRl1wLUYjNiYtRiw2JFEiNUYnRi9GZXBGaHBGL0ZqcEYvRi9GZXBGaHBGLw==">LyIiISwsKiYsJiomIiIjIiIiSSNDOUc2IkYpRilJJGM4MUdGK0YpRikmSSJvR0YrNiNGKUYpRikqJkkkYzgyR0YrRikmRi42I0YoRilGKSomSSRjODNHRitGKSZGLjYjIiIkRilGKSomSSRjODRHRitGKSZGLjYjIiIlRilGKSomLCYqJkkjQzZHRitGKUYqRikhIiJJJGM4NUdGK0YpRikmRi42IyIiJkYpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1318" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Vertical action</Text-field></Title>
<Group labelreference="L1314" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">'delta(C3)'=VertChange(C3,11);
'delta(C6)'=VertChange(C6,11);
'delta(C7)'=VertChange(C9,11);
'delta(D1)'=VertChange(D1,11);
'delta(D2)'=VertChange(D2,11);
'delta(D3)'=VertChange(D3,11);
'delta(D4)'=VertChange(D4,11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JJmRlbHRhRzYiNiNJI0MzR0YlIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDNkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUkjbW5HRiQ2JFEiNkYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0Zlby1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZibzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmJwNiUtRi42JVEib0YnRlZGWEZncEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSIyRidGNEZaRmduRjRGXHFGX3EtRmJwNiVGZ3EtRiM2Ji1GYm82JFEiM0YnRjRGWkZnbkY0RlxxRl9xLUZicDYlRmdxLUYjNiYtRmJvNiRRIjRGJ0Y0RlpGZ25GNEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSI1RidGNEZaRmduRjRGXHFGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0M2R0YlLCQqKCIiJyIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2IyIiIyZGMzYjIiIkJkYzNiMiIiUmRjM2IyIiJkYrRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNDN0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUkjbW5HRiQ2JFEjMTJGJ0Y0LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGSUZMLUYuNiVRI0M5RidGVkZYRmVvLUYjNigtRi42JVEjJndGJ0ZWRlhGNy1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRi42JVEnJiM5NTA7RidGMUY0LUYjNiYtRmJvNiRRIjFGJ0Y0RlpGZ25GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y0RjsvRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GZXA2JS1GLjYlUSJvRidGVkZYRmpwRl9xRmJxLUZlcDYlRmpxLUYjNiYtRmJvNiRRIjJGJ0Y0RlpGZ25GNEZfcUZicS1GZXA2JUZqcS1GIzYmLUZibzYkUSIzRidGNEZaRmduRjRGX3FGYnEtRmVwNiVGanEtRiM2Ji1GYm82JFEiNEYnRjRGWkZnbkY0Rl9xRmJxLUZlcDYlRmpxLUYjNiYtRmJvNiRRIjVGJ0Y0RlpGZ25GNEZfcUZaRmduRjRGNEZaRmduRjRGNEZaRmduRjQ=">Ly1JJmRlbHRhRzYiNiNJI0M3R0YlLCQqKCIjNyIiIkkjQzlHRiVGKy1JIyZ3R0YlNigmSSV6ZXRhR0YlNiNGKyZJIm9HRiVGMiZGNDYjIiIjJkY0NiMiIiQmRjQ2IyIiJSZGNDYjIiImRitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNEMUYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUkjbW5HRiQ2JFEiOEYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y9Rj9GQUZDRkVGR0ZJRkxGU0Zlby1GIzYoLUYuNiVRIyZ3RidGVkZYRjctRk82JC1GIzYwLUklbXN1YkdGJDYlLUYuNiVRJyYjOTUwO0YnRjFGNC1GIzYmLUZibzYkUSIxRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmJwNiUtRi42JVEib0YnRlZGWEZncEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSIyRidGNEZaRmduRjRGXHFGX3EtRmJwNiVGZ3EtRiM2Ji1GYm82JFEiM0YnRjRGWkZnbkY0RlxxRl9xLUZicDYlRmdxLUYjNiYtRmJvNiRRIjRGJ0Y0RlpGZ25GNEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSI1RidGNEZaRmduRjRGXHFGWkZnbkY0RjRGWkZnbkY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0QxR0YlLCQqKCIiKSIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2IyIiIyZGMzYjIiIkJkYzNiMiIiUmRjM2IyIiJkYrRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNEMkYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYmLUYuNiVRI0QxRidGVkZYLUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGSUZMLUYjNigtRi42JVEjJndGJ0ZWRlhGNy1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRi42JVEnJiM5NTc7RidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmlwNiUtRi42JVEib0YnRlZGWC1GIzYmLUZhcTYkUSIxRidGNEZaRmduRjRGZHFGZ3EtRmlwNiVGX3ItRiM2Ji1GYXE2JFEiMkYnRjRGWkZnbkY0RmRxRmdxLUZpcDYlRl9yRl5xRmRxRmdxLUZpcDYlRl9yLUYjNiYtRmFxNiRRIjRGJ0Y0RlpGZ25GNEZkcUZncS1GaXA2JUZfci1GIzYmLUZhcTYkUSI1RidGNEZaRmduRjRGZHFGWkZnbkY0RjRGWkZnbkY0RjQtRjg2LVEiK0YnRjRGO0Y9Rj9GQUZDRkVGR0Zkb0Zmby1GIzYoLUZhcTYkUSI2RidGNEZccEZTRlxwLUYjNihGYXBGNy1GTzYkLUYjNjAtRmlwNiUtRi42JVEnJiM5NTA7RidGMUY0RmJyRmRxRmdxRl1yRmdxRmdyRmdxRl5zRmdxRmBzRmdxRmdzRlpGZ25GNEY0RlpGZ25GNEY0RjRGWkZnbkY0">Ly1JJmRlbHRhRzYiNiNJI0QyR0YlLCYqJkkjRDFHRiUiIiItSSMmd0dGJTYoJkkjbnVHRiU2IyIiJCZJIm9HRiU2I0YrJkY0NiMiIiMmRjRGMSZGNDYjIiIlJkY0NiMiIiZGKyEiIiooIiInRitGJ0YrLUYtNigmSSV6ZXRhR0YlRjVGM0Y2RjlGOkY9RitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNEM0YnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYoLUkjbW5HRiQ2JFEjMTRGJ0Y0LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGSUZMRlNGZW8tRiM2KC1GLjYlUSMmd0YnRlZGWEY3LUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJ0YxRjQtRiM2Ji1GYm82JFEiMUYnRjRGWkZnbkY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjRGOy9GPkZXRj9GQUZDRkVGR0ZJL0ZNUSwwLjMzMzMzMzNlbUYnLUZicDYlLUYuNiVRIm9GJ0ZWRlhGZ3BGXHFGX3EtRmJwNiVGZ3EtRiM2Ji1GYm82JFEiMkYnRjRGWkZnbkY0RlxxRl9xLUZicDYlRmdxLUYjNiYtRmJvNiRRIjNGJ0Y0RlpGZ25GNEZccUZfcS1GYnA2JUZncS1GIzYmLUZibzYkUSI0RidGNEZaRmduRjRGXHFGX3EtRmJwNiVGZ3EtRiM2Ji1GYm82JFEiNUYnRjRGWkZnbkY0RlxxRlpGZ25GNEY0RlpGZ25GNEY0RlpGZ25GNA==">Ly1JJmRlbHRhRzYiNiNJI0QzR0YlLCQqKCIjOSIiIkYnRistSSMmd0dGJTYoJkklemV0YUdGJTYjRismSSJvR0YlRjEmRjM2IyIiIyZGMzYjIiIkJkYzNiMiIiUmRjM2IyIiJkYrRis=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGNC8lJmZlbmNlR0YzLyUqc2VwYXJhdG9yR0YzLyUpc3RyZXRjaHlHRjMvJSpzeW1tZXRyaWNHRjMvJShsYXJnZW9wR0YzLyUubW92YWJsZWxpbWl0c0dGMy8lJ2FjY2VudEdGMy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSNENEYnL0YyUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YzRjRGNEZaRmduRjQtRjg2LVEiPUYnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yNzc3Nzc4ZW1GJy9GTUZdby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Y9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYmLUYuNiVRI0QzRidGVkZYLUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjtGPUY/RkFGQ0ZFRkdGSUZMLUYjNigtRi42JVEjJndGJ0ZWRlhGNy1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRi42JVEnJiM5NTc7RidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGNEZaRmduRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGNEY7L0Y+RldGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRictRmlwNiUtRi42JVEib0YnRlZGWC1GIzYmLUZhcTYkUSIxRidGNEZaRmduRjRGZHFGZ3EtRmlwNiVGX3ItRiM2Ji1GYXE2JFEiMkYnRjRGWkZnbkY0RmRxRmdxLUZpcDYlRl9yRl5xRmRxRmdxLUZpcDYlRl9yLUYjNiYtRmFxNiRRIjRGJ0Y0RlpGZ25GNEZkcUZncS1GaXA2JUZfci1GIzYmLUZhcTYkUSI1RidGNEZaRmduRjRGZHFGWkZnbkY0RjRGWkZnbkY0RjQtRjg2LVEiK0YnRjRGO0Y9Rj9GQUZDRkVGR0Zkb0Zmby1GIzYoLUZhcTYkUSMxMkYnRjRGXHBGU0ZccC1GIzYoRmFwRjctRk82JC1GIzYwLUZpcDYlLUYuNiVRJyYjOTUwO0YnRjFGNEZickZkcUZncUZdckZncUZnckZncUZec0ZncUZgc0ZncUZnc0ZaRmduRjRGNEZaRmduRjRGNEY0RlpGZ25GNA==">Ly1JJmRlbHRhRzYiNiNJI0Q0R0YlLCYqJkkjRDNHRiUiIiItSSMmd0dGJTYoJkkjbnVHRiU2IyIiJCZJIm9HRiU2I0YrJkY0NiMiIiMmRjRGMSZGNDYjIiIlJkY0NiMiIiZGKyEiIiooIiM3RitGJ0YrLUYtNigmSSV6ZXRhR0YlRjVGM0Y2RjlGOkY9RitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1317" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(tau[4],11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMzVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiOEYnRi8tRiw2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRjgtRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZocC1GIzYkLUZaNiVRJFQ0M0YnRmduRmpuRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GZHAtRiM2KC1GWjYlUSMmd0YnRmduRmpuLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZncEZpcC1GVTYkLUYjNjAtSSVtc3ViR0YkNiUtRlo2JVEnJiM5NTc7RicvRmhuRjhGLy1GIzYmRmdvRl9xRmJxRi8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmluRjtGPUY/RkFGQ0ZncC9GSVEsMC4zMzMzMzMzZW1GJy1GYXI2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GLDYkRlxwRi9GX3FGYnFGL0ZpckZbcy1GYXI2JUZjcy1GIzYmLUYsNiRRIjJGJ0YvRl9xRmJxRi9GaXJGW3MtRmFyNiVGY3NGZ3JGaXJGW3MtRmFyNiVGY3MtRiM2Ji1GLDYkUSI0RidGL0ZfcUZicUYvRmlyRltzLUZhcjYlRmNzLUYjNiYtRiw2JFEiNUYnRi9GX3FGYnFGL0ZpckZfcUZicUYvRi9GX3FGYnFGL0YvRlxvLUYjNihGZnFGaXEtRlU2JC1GIzYwRmFzRltzRmpzRltzRmF0RltzRmN0RltzRmp0RltzLUYjNigtRlo2JVEiZEYnRmduRmpuRmlxLUZVNiQtRiM2Ji1GWjYlUSRUNDVGJ0ZnbkZqbkZfcUZicUYvRi9GX3FGYnFGL0ZfcUZicUYvRi9GX3FGYnFGL0Zcby1GIzYoRmRvRmRwRmB2RmRwLUYjNihGZnFGaXEtRlU2JC1GIzYwLUZhcjYlLUZaNiVRJyYjOTUwO0YnRmZyRi9GZnNGaXJGW3NGYXNGW3NGanNGW3NGYXRGW3NGY3RGW3NGanRGX3FGYnFGL0YvRl9xRmJxRi9GL0YvRl9xRmJxRi8=">LyIiISwoKiYsJkkkVDM1RzYiIiIiKiYjIiIpIiIkRilJJFQ0M0dGKEYpRilGKS1JIyZ3R0YoNigmSSNudUdGKDYjRi0mSSJvR0YoNiNGKSZGNjYjIiIjJkY2RjQmRjY2IyIiJSZGNjYjIiImRikhIiItRjA2KEY1RjhGO0Y8Rj8tSSJkRyUqcHJvdGVjdGVkRzYjSSRUNDVHRihGKSooRixGKUZJRiktRjA2KCZJJXpldGFHRihGN0Y1RjhGO0Y8Rj9GKUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMzRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GVDYlUSRUNDNGJ0ZXRlpGL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGY28tRiM2KC1GVDYlUSMmd0YnRldGWi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGYm9GZG8tRk82JC1GIzYwLUklbXN1YkdGJDYlLUZUNiVRJyYjOTU3O0YnL0ZYRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RllGO0Y9Rj9GQUZDRmJvL0ZJUSwwLjMzMzMzMzNlbUYnLUZicDYlLUZUNiVRIm9GJ0ZXRlotRiM2Ji1GLDYkUSIxRidGL0ZdcUZgcUYvRmJxRmRxLUZicDYlRlxyLUYjNiYtRiw2JFEiMkYnRi9GXXFGYHFGL0ZicUZkcS1GYnA2JUZcckZocEZicUZkcS1GYnA2JUZcci1GIzYmLUYsNiRRIjRGJ0YvRl1xRmBxRi9GYnFGZHEtRmJwNiVGXHItRiM2Ji1GLDYkUSI1RidGL0ZdcUZgcUYvRmJxRl1xRmBxRi9GL0ZdcUZgcUYvRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbby1GIzYoRmdvRmpvLUZPNiQtRiM2MEZqcUZkcUZkckZkcUZbc0ZkcUZdc0ZkcUZkc0ZkcS1GIzYoLUZUNiVRImRGJ0ZXRlpGam8tRk82JC1GIzYmLUZUNiVRJFQ0NEYnRldGWkZdcUZgcUYvRi9GXXFGYHFGL0ZdcUZgcUYvRi9GXXFGYHFGL0ZbdC1GIzYoLUYsNiRRIjhGJ0YvRl9vRl11Rl9vLUYjNihGZ29Gam8tRk82JC1GIzYwLUZicDYlLUZUNiVRJyYjOTUwO0YnRmdwRi9GX3JGYnFGZHFGanFGZHFGZHJGZHFGW3NGZHFGXXNGZHFGZHNGXXFGYHFGL0YvRl1xRmBxRi9GL0YvRl1xRmBxRi8=">LyIiISwoKiYsJkkkVDM0RzYiIiIiSSRUNDNHRihGKUYpLUkjJndHRig2KCZJI251R0YoNiMiIiQmSSJvR0YoNiNGKSZGMzYjIiIjJkYzRjAmRjM2IyIiJSZGMzYjIiImRilGKS1GLDYoRjJGNUY4RjlGPC1JImRHJSpwcm90ZWN0ZWRHNiNJJFQ0NEdGKCEiIiooIiIpRilGRUYpLUYsNigmSSV6ZXRhR0YoRjRGMkY1RjhGOUY8RilGRg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkjbWlHRiQ2JVEjQzlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZlbi1GIzYoLUZPNiVRIyZ3RidGUkZVLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZaRmZuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEnJiM5NTc7RicvRlNGOEYvLUYjNiYtRiw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGVEY7Rj1GP0ZBRkNGWi9GSVEsMC4zMzMzMzMzZW1GJy1GZW82JS1GTzYlUSJvRidGUkZVLUYjNiYtRiw2JFEiMUYnRi9GYHBGY3BGL0ZlcEZncC1GZW82JUZfcS1GIzYmLUYsNiRRIjJGJ0YvRmBwRmNwRi9GZXBGZ3AtRmVvNiVGX3FGW3BGZXBGZ3AtRmVvNiVGX3EtRiM2Ji1GLDYkUSI0RidGL0ZgcEZjcEYvRmVwRmdwLUZlbzYlRl9xLUYjNiYtRiw2JFEiNUYnRi9GYHBGY3BGL0ZlcEZgcEZjcEYvRi9GYHBGY3BGL0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYnMtRiM2KEZpbkZcby1GYG82JC1GIzYwRl1xRmdwRmdxRmdwRl5yRmdwRmByRmdwRmdyRmdwLUYjNigtRk82JVEiZEYnRlJGVUZcby1GYG82JC1GIzYmLUZPNiVRJFQ0M0YnRlJGVUZgcEZjcEYvRi9GYHBGY3BGL0ZgcEZjcEYvRi9GYHBGY3BGL0Zecy1GIzYoLUYsNiRRIzEwRidGL0ZXRmN0RlctRiM2KEZpbkZcby1GYG82JC1GIzYwLUZlbzYlLUZPNiVRJyYjOTUwO0YnRmpvRi9GYnFGZXBGZ3BGXXFGZ3BGZ3FGZ3BGXnJGZ3BGYHJGZ3BGZ3JGYHBGY3BGL0YvRmBwRmNwRi9GL0YvRmBwRmNwRi8=">LyIiISwoKiZJI0M5RzYiIiIiLUkjJndHRic2KCZJI251R0YnNiMiIiQmSSJvR0YnNiNGKCZGMTYjIiIjJkYxRi4mRjE2IyIiJSZGMTYjIiImRihGKC1GKjYoRjBGM0Y2RjdGOi1JImRHJSpwcm90ZWN0ZWRHNiNJJFQ0M0dGJ0YoKigiIzVGKEZDRigtRio2KCZJJXpldGFHRidGMkYwRjNGNkY3RjpGKEYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUYsNiRRIjRGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVS1JI21pR0YkNiVRI0M2RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRlEtRiM2KC1GWDYlUSMmd0YnRmVuRmhuLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2MC1JJW1zdWJHRiQ2JS1GWDYlUScmIzk1NztGJy9GZm5GOEYvLUYjNiYtRiw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGZ25GO0Y9Rj9GQUZDRlQvRklRLDAuMzMzMzMzM2VtRictRmhvNiUtRlg2JVEib0YnRmVuRmhuLUYjNiYtRiw2JFEiMUYnRi9GY3BGZnBGL0ZocEZqcC1GaG82JUZicS1GIzYmLUYsNiRRIjJGJ0YvRmNwRmZwRi9GaHBGanAtRmhvNiVGYnFGXnBGaHBGanAtRmhvNiVGYnEtRiM2JkZORmNwRmZwRi9GaHBGanAtRmhvNiVGYnEtRiM2Ji1GLDYkUSI1RidGL0ZjcEZmcEYvRmhwRmNwRmZwRi9GL0ZjcEZmcEYvRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZicy1GIzYoRlxvRl9vLUZjbzYkLUYjNjBGYHFGanBGanFGanBGYXJGanBGY3JGanBGZ3JGanAtRiM2KC1GWDYlUSJkRidGZW5GaG5GX28tRmNvNiQtRiM2Ji1GWDYlUSRUNDJGJ0ZlbkZobkZjcEZmcEYvRi9GY3BGZnBGL0ZjcEZmcEYvRi9GY3BGZnBGL0Zecy1GIzYoRk5GUUZjdEZRLUYjNihGXG9GX28tRmNvNiQtRiM2MC1GaG82JS1GWDYlUScmIzk1MDtGJ0ZdcEYvRmVxRmhwRmpwRmBxRmpwRmpxRmpwRmFyRmpwRmNyRmpwRmdyRmNwRmZwRi9GL0ZjcEZmcEYvRi9GL0ZjcEZmcEYv">LyIiISwoKigiIiUiIiJJI0M2RzYiRictSSMmd0dGKTYoJkkjbnVHRik2IyIiJCZJIm9HRik2I0YnJkYyNiMiIiMmRjJGLyZGMjYjRiYmRjI2IyIiJkYnRictRis2KEYxRjRGN0Y4RjotSSJkRyUqcHJvdGVjdGVkRzYjSSRUNDJHRikhIiIqKEYmRidGQ0YnLUYrNigmSSV6ZXRhR0YpRjNGMUY0RjdGOEY6RidGRA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlctSSNtaUdGJDYlUSRUMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZWRlgtRlo2JVEkVDQyRidGZ25Gam5GL0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZm8tRiM2KC1GWjYlUSMmd0YnRmduRmpuLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zlb0Znby1GTzYkLUYjNjAtSSVtc3ViR0YkNiUtRlo2JVEnJiM5NTc7RicvRmhuRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RmluRjtGPUY/RkFGQ0Zlby9GSVEsMC4zMzMzMzMzZW1GJy1GZXA2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GLDYkUSIxRidGL0ZgcUZjcUYvRmVxRmdxLUZlcDYlRl9yLUYjNiYtRiw2JFEiMkYnRi9GYHFGY3FGL0ZlcUZncS1GZXA2JUZfckZbcUZlcUZncS1GZXA2JUZfci1GIzYmLUYsNiRRIjRGJ0YvRmBxRmNxRi9GZXFGZ3EtRmVwNiVGX3ItRiM2Ji1GLDYkUSI1RidGL0ZgcUZjcUYvRmVxRmBxRmNxRi9GL0ZgcUZjcUYvRi9GXG8tRiM2KEZqb0ZdcC1GTzYkLUYjNjBGXXJGZ3FGZ3JGZ3FGXnNGZ3FGYHNGZ3FGZ3NGZ3EtRiM2KC1GWjYlUSJkRidGZ25Gam5GXXAtRk82JC1GIzYmLUZaNiVRJFQ0MUYnRmduRmpuRmBxRmNxRi9GL0ZgcUZjcUYvRmBxRmNxRi9GL0ZgcUZjcUYvRlxvLUYjNihGW3NGYm9GXXVGYm8tRiM2KEZqb0ZdcC1GTzYkLUYjNjAtRmVwNiUtRlo2JVEnJiM5NTA7RidGanBGL0ZickZlcUZncUZdckZncUZnckZncUZec0ZncUZgc0ZncUZnc0ZgcUZjcUYvRi9GYHFGY3FGL0YvRi9GYHFGY3FGLw==">LyIiISwoKiYsJkkkVDMxRzYiISIiSSRUNDJHRigiIiJGKy1JIyZ3R0YoNigmSSNudUdGKDYjIiIkJkkib0dGKDYjRismRjQ2IyIiIyZGNEYxJkY0NiMiIiUmRjQ2IyIiJkYrRistRi02KEYzRjZGOUY6Rj0tSSJkRyUqcHJvdGVjdGVkRzYjSSRUNDFHRihGKyooRjhGK0ZGRistRi02KCZJJXpldGFHRihGNUYzRjZGOUY6Rj1GK0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1312" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(tau[2],11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiOEYnRi8tRiw2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNvLyUpYmV2ZWxsZWRHRjgtRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZccC1GIzYkLUkjbWlHRiQ2JVEjQzZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNihGZW5GaG8tRiM2JC1GYXA2JVEkVDIzRidGZHBGZ3BGL0ZpcEZccUYvRi9GL0Zoby1GIzYoLUZhcDYlUSMmd0YnRmRwRmdwLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZbcEZdcC1GVTYkLUYjNjAtSSVtc3ViR0YkNiUtRmFwNiVRJyYjOTU3O0YnL0ZlcEY4Ri8tRiM2JkZbb0ZpcEZccUYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZmcEY7Rj1GP0ZBRkNGW3AvRklRLDAuMzMzMzMzM2VtRictRmVyNiUtRmFwNiVRIm9GJ0ZkcEZncC1GIzYmLUYsNiRGYG9GL0ZpcEZccUYvRl1zRl9zLUZlcjYlRmdzLUYjNiYtRiw2JFEiMkYnRi9GaXBGXHFGL0Zdc0Zfcy1GZXI2JUZnc0Zbc0Zdc0Zfcy1GZXI2JUZncy1GIzYmLUYsNiRRIjRGJ0YvRmlwRlxxRi9GXXNGX3MtRmVyNiVGZ3MtRiM2Ji1GLDYkUSI1RidGL0ZpcEZccUYvRl1zRmlwRlxxRi9GL0ZpcEZccUYvRi9GXnEtRiM2KEZqcUZdci1GVTYkLUYjNjBGZXNGX3NGXnRGX3NGZXRGX3NGZ3RGX3NGXnVGX3MtRiM2KC1GYXA2JVEiZEYnRmRwRmdwRl1yLUZVNiQtRiM2Ji1GYXA2JVEkVDI1RidGZHBGZ3BGaXBGXHFGL0YvRmlwRlxxRi9GaXBGXHFGL0YvRmlwRlxxRi9GXnEtRiM2KEZbdUZob0ZkdkZoby1GIzYoRmpxRl1yLUZVNiQtRiM2MC1GZXI2JS1GYXA2JVEnJiM5NTA7RidGanJGL0Zqc0Zdc0Zfc0Zlc0Zfc0ZedEZfc0ZldEZfc0ZndEZfc0ZedUZpcEZccUYvRi9GaXBGXHFGL0YvRi9GaXBGXHFGLw==">LyIiISwoKiYsJiomIyIiKSIiJCIiIkkjQzZHNiJGK0YrKiZGKEYrSSRUMjNHRi1GK0YrRistSSMmd0dGLTYoJkkjbnVHRi02I0YqJkkib0dGLTYjRismRjc2IyIiIyZGN0Y1JkY3NiMiIiUmRjc2IyIiJkYrISIiLUYxNihGNkY5RjxGPUZALUkiZEclKnByb3RlY3RlZEc2I0kkVDI1R0YtRisqKEY/RitGSkYrLUYxNigmSSV6ZXRhR0YtRjhGNkY5RjxGPUZARitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMjNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW8tRlQ2JVEjQzZGJ0ZXRlpGL0YvRi9GYW8tRiM2KC1GVDYlUSMmd0YnRldGWi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZG9GZm8tRk82JC1GIzYwLUklbXN1YkdGJDYlLUZUNiVRJyYjOTU3O0YnL0ZYRjhGLy1GIzYmLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RllGO0Y9Rj9GQUZDRmRvL0ZJUSwwLjMzMzMzMzNlbUYnLUZncDYlLUZUNiVRIm9GJ0ZXRlotRiM2Ji1GLDYkUSIxRidGL0ZicUZlcUYvRmdxRmlxLUZncDYlRmFyLUYjNiZGXm9GYnFGZXFGL0ZncUZpcS1GZ3A2JUZhckZdcUZncUZpcS1GZ3A2JUZhci1GIzYmLUYsNiRRIjRGJ0YvRmJxRmVxRi9GZ3FGaXEtRmdwNiVGYXItRiM2Ji1GLDYkUSI1RidGL0ZicUZlcUYvRmdxRmJxRmVxRi9GL0ZicUZlcUYvRi9GZm4tRiM2KEZccEZfcC1GTzYkLUYjNjBGX3JGaXFGaXJGaXFGXXNGaXFGX3NGaXFGZnNGaXEtRiM2KC1GVDYlUSJkRidGV0ZaRl9wLUZPNiQtRiM2Ji1GVDYlUSRUMjRGJ0ZXRlpGYnFGZXFGL0YvRmJxRmVxRi9GYnFGZXFGL0YvRmJxRmVxRi9GZm4tRiM2KEZjc0Zhb0ZcdUZhby1GIzYoRlxwRl9wLUZPNiQtRiM2MC1GZ3A2JS1GVDYlUScmIzk1MDtGJ0ZccUYvRmRyRmdxRmlxRl9yRmlxRmlyRmlxRl1zRmlxRl9zRmlxRmZzRmJxRmVxRi9GL0ZicUZlcUYvRi9GL0ZicUZlcUYv">LyIiISwoKiYsJkkkVDIzRzYiIiIiKiYiIiNGKUkjQzZHRihGKSEiIkYpLUkjJndHRig2KCZJI251R0YoNiMiIiQmSSJvR0YoNiNGKSZGNjYjRismRjZGMyZGNjYjIiIlJkY2NiMiIiZGKUYpLUYvNihGNUY4RjpGO0Y+LUkiZEclKnByb3RlY3RlZEc2I0kkVDI0R0YoRi0qKEY9RilGR0YpLUYvNigmSSV6ZXRhR0YoRjdGNUY4RjpGO0Y+RilGLQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDIzRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1GLDYkUSI2RidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZ3MtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDIzR0YnRiwqKCIiJ0YsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQyMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZdcEZgcEYv">LyIiISwkLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDIyR0YnISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSZtZnJhY0dGJDYoLUYsNiRRIzE2RidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmRvLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9GLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmNwLUYjNigtRmdvNiVRIyZ3RidGam9GXXAtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRmJwRmRwLUZPNiQtRiM2MC1JJW1zdWJHRiQ2JS1GZ282JVEnJiM5NTc7RicvRltwRjhGLy1GIzYmRlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuLUYzNi1RIixGJ0YvRjYvRjpGXHBGO0Y9Rj9GQUZDRmJwL0ZJUSwwLjMzMzMzMzNlbUYnLUZicTYlLUZnbzYlUSJvRidGam9GXXAtRiM2Ji1GLDYkRmhuRi9GanFGXXJGL0ZfckZhci1GYnE2JUZpci1GIzYmLUYsNiRRIjJGJ0YvRmpxRl1yRi9GX3JGYXItRmJxNiVGaXJGaHFGX3JGYXItRmJxNiVGaXItRiM2Ji1GLDYkUSI0RidGL0ZqcUZdckYvRl9yRmFyLUZicTYlRmlyLUYjNiYtRiw2JFEiNUYnRi9GanFGXXJGL0ZfckZqcUZdckYvRi9GanFGXXJGL0YvRmBvLUYjNihGZ3BGanAtRk82JC1GIzYwRmdyRmFyRmBzRmFyRmdzRmFyRmlzRmFyRmB0RmFyLUYjNigtRmdvNiVRImRGJ0Zqb0ZdcEZqcC1GTzYkLUYjNiYtRmdvNiVRJFQyMUYnRmpvRl1wRmpxRl1yRi9GL0ZqcUZdckYvRmpxRl1yRi9GL0ZqcUZdckYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGY29GZW8tRiM2KEZkc0ZfcEZmdUZfcC1GIzYoRmdwRmpwLUZPNiQtRiM2MC1GYnE2JS1GZ282JVEnJiM5NTA7RidGZ3FGL0Zcc0ZfckZhckZnckZhckZgc0ZhckZnc0ZhckZpc0ZhckZgdEZqcUZdckYvRi9GanFGXXJGL0YvRi9GanFGXXJGLw==">LyIiISwoKiYsJiMiIzsiIiQiIiJJJFQyMkc2IkYqRiotSSMmd0dGLDYoJkkjbnVHRiw2I0YpJkkib0dGLDYjRiomRjQ2IyIiIyZGNEYyJkY0NiMiIiUmRjQ2IyIiJkYqRiotRi42KEYzRjZGOUY6Rj0tSSJkRyUqcHJvdGVjdGVkRzYjSSRUMjFHRixGKiooRjhGKkZGRiotRi42KCZJJXpldGFHRixGNUYzRjZGOUY6Rj1GKiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1320" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(tau[3],11);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSI4RidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRl9vLUYjNiYtSSNtaUdGJDYlUSNDOUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zbby1GIzYoLUZkbzYlUSMmd0YnRmdvRmpvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZkbzYlUScmIzk1NztGJy9GaG9GOEYvLUYjNiZGVC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZpb0Y7Rj1GP0ZBRkNGXm8vRklRLDAuMzMzMzMzM2VtRictRmpwNiUtRmRvNiVRIm9GJ0Znb0Zqby1GIzYmLUYsNiRGWUYvRmJxRmVxRi9GZ3FGaXEtRmpwNiVGYXItRiM2Ji1GLDYkUSIyRidGL0ZicUZlcUYvRmdxRmlxLUZqcDYlRmFyRmBxRmdxRmlxLUZqcDYlRmFyLUYjNiYtRiw2JFEiNEYnRi9GYnFGZXFGL0ZncUZpcS1GanA2JUZhci1GIzYmLUYsNiRRIjVGJ0YvRmJxRmVxRi9GZ3FGYnFGZXFGL0YvRmJxRmVxRi9GL0ZicUZlcUYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3QtRiM2KEZecEZhcC1GZXA2JC1GIzYwRl9yRmlxRmhyRmlxRl9zRmlxRmFzRmlxRmhzRmlxLUYjNigtRmRvNiVRImRGJ0Znb0Zqb0ZhcC1GZXA2JC1GIzYmLUZkbzYlUSRUMzVGJ0Znb0Zqb0ZicUZlcUYvRi9GYnFGZXFGL0ZicUZlcUYvRi9GYnFGZXFGL0ZfdC1GIzYoLUYsNiRRIzEwRidGL0Zbb0ZkdUZbby1GIzYoRl5wRmFwLUZlcDYkLUYjNjAtRmpwNiUtRmRvNiVRJyYjOTUwO0YnRl9xRi9GZHJGZ3FGaXFGX3JGaXFGaHJGaXFGX3NGaXFGYXNGaXFGaHNGYnFGZXFGL0YvRmJxRmVxRi9GL0YvRmJxRmVxRi8=">LyIiISwoKigjIiIpIiIkIiIiSSNDOUc2IkYpLUkjJndHRis2KCZJI251R0YrNiNGKCZJIm9HRis2I0YpJkYzNiMiIiMmRjNGMSZGMzYjIiIlJkYzNiMiIiZGKUYpLUYtNihGMkY1RjhGOUY8LUkiZEclKnByb3RlY3RlZEc2I0kkVDM1R0YrRikqKCIjNUYpRkVGKS1GLTYoJkklemV0YUdGK0Y0RjJGNUY4RjlGPEYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYmLUkjbWlHRiQ2JVEjQzlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZbby1GIzYoLUZVNiVRIyZ3RidGWEZlbi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tSShtZmVuY2VkR0YkNiQtRiM2MC1JJW1zdWJHRiQ2JS1GVTYlUScmIzk1NztGJy9GWUY4Ri8tRiM2Ji1GLDYkUSIzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GW3A2JS1GVTYlUSJvRidGWEZlbi1GIzYmLUYsNiRRIjFGJ0YvRmZwRmlwRi9GW3FGXXEtRltwNiVGZXEtRiM2Ji1GLDYkUSIyRidGL0ZmcEZpcEYvRltxRl1xLUZbcDYlRmVxRmFwRltxRl1xLUZbcDYlRmVxLUYjNiYtRiw2JFEiNEYnRi9GZnBGaXBGL0ZbcUZdcS1GW3A2JUZlcS1GIzYmLUYsNiRRIjVGJ0YvRmZwRmlwRi9GW3FGZnBGaXBGL0YvRmZwRmlwRi9GLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRk9GUS1GIzYoRl9vRmJvLUZmbzYkLUYjNjBGY3FGXXFGXXJGXXFGZHJGXXFGZnJGXXFGXXNGXXEtRiM2KC1GVTYlUSJkRidGWEZlbkZiby1GZm82JC1GIzYmLUZVNiVRJFQzNEYnRlhGZW5GZnBGaXBGL0YvRmZwRmlwRi9GZnBGaXBGL0YvRmZwRmlwRi9GZHMtRiM2KC1GLDYkUSMxMEYnRi9GZ25GZnRGZ24tRiM2KEZfb0Ziby1GZm82JC1GIzYwLUZbcDYlLUZVNiVRJyYjOTUwO0YnRmBwRi9GaHFGW3FGXXFGY3FGXXFGXXJGXXFGZHJGXXFGZnJGXXFGXXNGZnBGaXBGL0YvRmZwRmlwRi9GL0YvRmZwRmlwRi8=">LyIiISwoKiZJI0M5RzYiIiIiLUkjJndHRic2KCZJI251R0YnNiMiIiQmSSJvR0YnNiNGKCZGMTYjIiIjJkYxRi4mRjE2IyIiJSZGMTYjIiImRighIiItRio2KEYwRjNGNkY3RjotSSJkRyUqcHJvdGVjdGVkRzYjSSRUMzRHRidGPSooIiM1RihGREYoLUYqNigmSSV6ZXRhR0YnRjJGMEYzRjZGN0Y6RihGPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDMxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KEZmcS1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZHMtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDMxR0YnRiwqKEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1310" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># In the following cases, we get full normalizations, so at most 5 symmetries.
# (For admissible structures, these coefficients must vanish.)
# C6 nonzero: C6=1 and T42=0
# C9 nonzero: C9=1 and T43=0
# D1 nonzero: D1=1 and D2=0
# D3 nonzero: D3=1 and D4=0
# T23 nonzero: T23=1 and T24=0 (given C6=0).</Text-field>
</Input>
</Group>
<Group labelreference="L1319" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L918" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C6=0,C9=0,D1=0,D3=0,T23=0]: # Also, since C3 does not change vertically, it must be constant.
rel12:=UpdateRel(%,11):</Text-field>
</Input>
</Group>
<Group labelreference="L919" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:=[]:
for i in [C3,C6,C9,D1,D3] do
  ScalarForm(extD(i,12));
  eq:=[op(eq),op(%)]:
od:
op(solve(eq,[seq(seq(c||i||j,j=1..5),i in [3,6,9]),seq(seq(d||i||j,j=1..5),i in [1,3])]));
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzsvSSRjMzFHNiIsKCooIiIjIiIiSSNDM0dGJUYpSSRUMjFHRiVGKSEiIiooRihGKUYqRilJJGI0MUdGJUYpRikqJkYoRilGK0YpRikvSSRjMzJHRiUsKiomRihGKSlGKkYoRilGLCooRihGKUYqRilJJFQyMkdGJUYpRiwqJiIiJUYpRipGKUYpKiZGKEYpRjZGKUYpL0kkYzMzR0YlIiIhL0kkYzM0R0YlLCgqKEYoRilGKkYpSSRUMjRHRiVGKUYsKihGKEYpRipGKUkkYjQ0R0YlRilGKSomRihGKUZBRilGKS9JJGMzNUdGJSwoKihGKEYpRipGKUkkVDI1R0YlRilGLCooRihGKUYqRilJJGI0NUdGJUYpRikqJkYoRilGSUYpRikvSSRjNjFHRiUsJEkkVDMxR0YlRiwvSSRjNjJHRiVGPC9JJGM2M0dGJUY8L0kkYzY0R0YlLCRJJFQzNEdGJUYsL0kkYzY1R0YlLCRJJFQzNUdGJUYsL0kkYzkxR0YlRjwvSSRjOTJHRiVGPC9JJGM5M0dGJUY8L0kkYzk0R0YlRjwvSSRjOTVHRiVGPC9JJGQxMUdGJSwkKiZGKEYpSSNEMkdGJUYpRiwvSSRkMTJHRiVGPC9JJGQxM0dGJUY8L0kkZDE0R0YlRjwvSSRkMTVHRiVGPC9JJGQzMUdGJSwkKiZGKEYpSSNENEdGJUYpRiwvSSRkMzJHRiVGPC9JJGQzM0dGJUY8L0kkZDM0R0YlRjwvSSRkMzVHRiVGPA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L921" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(13))[1..6];
[D2=0,D4=0]:
rel14:=UpdateRel(%,13):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbWlHRiQ2JVEjRDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GOC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPi9GQkZARkNGRUZHRklGS0ZNL0ZRRk9GLkY8RjgtRiw2Jy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GZm5GQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl5vLUYsNiZGVUZZLUYvNiVRI0Q0RidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY4LUYsNidGam5GYm9GZW9GaG9GPEY4RmBvRmVvRmhvRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyhJI0QyRzYiRiMsJComIiIjIiIiRiNGKEYoLCQqJkYnRihJI0Q0R0YkRighIiIsJEYrRiwsJEYqRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1323" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = extD(D2,14);
0 = extD(D4,14);
[op(ScalarForm(rhs(%))),op(ScalarForm(rhs(%%)))]:
op(solve(%,[seq(seq(d||i||j,j=1..5),i in [2,4])]));
rel15:=UpdateRel(%,14):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21pR0YkNiVRI0MzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGXG8tRlY2JVEkVDMxRidGWUZmbkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGZW8tRlY2JVEkZDIxRidGWUZmbkYvRi9GaG4tSSVtc3ViR0YkNiUtRlY2JVEib0YnRllGZm4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GL0Zhby1GIzYmLUZWNiVRJGQyMkYnRllGZm5GaG4tRltwNiVGXXAtRiM2Ji1GLDYkUSIyRidGL0ZlcEZocEYvRmpwRi9GYW8tRiM2Ji1GVjYlUSRkMjNGJ0ZZRmZuRmhuLUZbcDYlRl1wLUYjNiYtRiw2JFEiM0YnRi9GZXBGaHBGL0ZqcEYvRmFvLUYjNiYtRk82JC1GIzYmLUYjNiZGVUZobi1GVjYlUSRUMzRGJ0ZZRmZuRi9GYW8tRlY2JVEkZDI0RidGWUZmbkYvRi9GaG4tRltwNiVGXXAtRiM2Ji1GLDYkUSI0RidGL0ZlcEZocEYvRmpwRi9GYW8tRiM2Ji1GTzYkLUYjNiYtRiM2JkZVRmhuLUZWNiVRJFQzNUYnRllGZm5GL0Zhby1GVjYlUSRkMjVGJ0ZZRmZuRi9GL0Zobi1GW3A2JUZdcC1GIzYmLUYsNiRRIjVGJ0YvRmVwRmhwRi9GanBGL0YvRmVwRmhwRi8=">LyIiISwsKiYsJiomSSNDM0c2IiIiIkkkVDMxR0YpRipGKkkkZDIxR0YpRipGKiZJIm9HRik2I0YqRipGKiomSSRkMjJHRilGKiZGLjYjIiIjRipGKiomSSRkMjNHRilGKiZGLjYjIiIkRipGKiomLCYqJkYoRipJJFQzNEdGKUYqRipJJGQyNEdGKUYqRiomRi42IyIiJUYqRioqJiwmKiZGKEYqSSRUMzVHRilGKkYqSSRkMjVHRilGKkYqJkYuNiMiIiZGKkYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2LC1GIzYmLUkjbWlHRiQ2JVEkZDQxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW4tSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXXAtRiM2Ji1GTzYlUSRkNDJGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zpby1GIzYmLUZPNiVRJGQ0M0YnRlJGVUZXLUZobjYlRmpuLUYjNiYtRiw2JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmlvLUYjNiYtRk82JVEkZDQ0RidGUkZVRlctRmhuNiVGam4tRiM2Ji1GLDYkUSI0RidGL0Zib0Zlb0YvRmdvRi9GaW8tRiM2Ji1GTzYlUSRkNDVGJ0ZSRlVGVy1GaG42JUZqbi1GIzYmLUYsNiRRIjVGJ0YvRmJvRmVvRi9GZ29GL0YvRmJvRmVvRi8=">LyIiISwsKiZJJGQ0MUc2IiIiIiZJIm9HRic2I0YoRihGKComSSRkNDJHRidGKCZGKjYjIiIjRihGKComSSRkNDNHRidGKCZGKjYjIiIkRihGKComSSRkNDRHRidGKCZGKjYjIiIlRihGKComSSRkNDVHRidGKCZGKjYjIiImRihGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNigtSSNtaUdGJDYlUSRkMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYmLUYxNiVRJFQzMUYnRjRGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRl9vLUYxNiVRI0MzRidGNEY3Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkZkb0Znb0Y+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GXm8vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSRkMjJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RmRvRmdvRj5GaW8tRiw2KC1GMTYlUSRkMjNGJ0Y0RjdGOkZkcEZkb0Znb0Y+RmlvLUYsNigtRjE2JVEkZDI0RidGNEY3RjotRiw2J0ZWLUYsNiYtRjE2JVEkVDM0RidGNEY3RltvRmFvRj5GZG9GZ29GPkZkb0Znb0Y+RmlvLUYsNigtRjE2JVEkZDI1RidGNEY3RjotRiw2J0ZWLUYsNiYtRjE2JVEkVDM1RidGNEY3RltvRmFvRj5GZG9GZ29GPkZkb0Znb0Y+RmlvLUYsNigtRjE2JVEkZDQxRidGNEY3RjpGZHBGZG9GZ29GPkZpby1GLDYoLUYxNiVRJGQ0MkYnRjRGN0Y6RmRwRmRvRmdvRj5GaW8tRiw2KC1GMTYlUSRkNDNGJ0Y0RjdGOkZkcEZkb0Znb0Y+RmlvLUYsNigtRjE2JVEkZDQ0RidGNEY3RjpGZHBGZG9GZ29GPkZpby1GLDYoLUYxNiVRJGQ0NUYnRjRGN0Y6RmRwRmRvRmdvRj5GZG9GZ29GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NywvSSRkMjFHNiIsJComSSRUMzFHRiUiIiJJI0MzR0YlRikhIiIvSSRkMjJHRiUiIiEvSSRkMjNHRiVGLi9JJGQyNEdGJSwkKiZJJFQzNEdGJUYpRipGKUYrL0kkZDI1R0YlLCQqJkkkVDM1R0YlRilGKkYpRisvSSRkNDFHRiVGLi9JJGQ0MkdGJUYuL0kkZDQzR0YlRi4vSSRkNDRHRiVGLi9JJGQ0NUdGJUYu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(GetBianchiID(15));
select(v-&gt;has(v,[b44,b45]),%):
op(solve(%,[b44,b45])):
[T34=T35,op(%)];
rel16:=UpdateRel(%,15):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYoLUkjbW5HRiQ2JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUYjNiQtRiw2Ji1JI21pR0YkNiVRI0MzRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZONiRRIjFGJ0Y0RjRGNEZRLUYjNiQtRiw2JkZlbi1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSS1GZm42JVEkVDIyRidGaW5GXG9GNEY0RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNC1GMTYtUSIsRidGNEY3L0Y7RltvRjxGPkZARkJGREZUL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNiYtRmZuNiVRJFQzMUYnRmluRlxvRl5vLUZmbjYlUSRiNDRGJ0ZpbkZcb0Y0RmNwLUYsNidGMC1GZm42JVEkVDM0RidGaW5GXG9GaG8tRmZuNiVRJFQzNUYnRmluRlxvRjRGY3AtRiw2Ji1GLDYmRmVuRlFGY3FGNEZeb0ZmcUY0RmNwLUYsNi1GMC1GLDYoRk1GUUZlbkZRLUZmbjYlUSRUMjRGJ0ZpbkZcb0Y0RmhvLUYsNihGTUZRRmVuRlFGXnFGNEZoby1GLDYmRk1GUUZhckY0Rl5vRltxRl5vLUZmbjYlUSRiNDVGJ0ZpbkZcb0Y0Rl5wRmFwRjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NycsJCooIiIjIiIiLCZJI0MzRzYiRiZGJiEiIkYmLCZGKEYmSSRUMjJHRilGJkYmRiosJkkkVDMxR0YpRiZJJGI0NEdGKUYqLCZJJFQzNEdGKUYqSSRUMzVHRilGJiwmKiZGKEYmRjFGJkYmRjJGKiwsKihGJUYmRihGJkkkVDI0R0YpRiZGKiooRiVGJkYoRiZGL0YmRiYqJkYlRiZGN0YmRiZGLkYqSSRiNDVHRilGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtSSNtaUdGJDYlUSRUMzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRjE2JVEkVDM1RidGNEY3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJGI0NEYnRjRGN0Y6LUYxNiVRJFQzMUYnRjRGN0ZXRlpGPkZmbi1GLDYoLUYxNiVRJGI0NUYnRjRGN0Y6LUYsNistRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmFwLUYsNigtSSNtbkdGJDYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmpuL0ZTRltvLUYxNiVRI0MzRidGNEY3RmlwLUYxNiVRJFQyNEYnRjRGN0Y+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GYHBGYnAtRiw2KEZlcEZpcEZdcUZpcEZjb0Y+RmNxLUYsNiZGZXBGaXBGYHFGPi1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRmBwRmJwRmNvRj5GV0ZaRj5GV0ZaRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyUvSSRUMzRHNiJJJFQzNUdGJS9JJGI0NEdGJUkkVDMxR0YlL0kkYjQ1R0YlLCoqKCIiIyIiIkkjQzNHRiVGL0kkVDI0R0YlRi8hIiIqKEYuRi9GMEYvRilGL0YvKiZGLkYvRjFGL0YvRilGMg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1325" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(nu[2],16);
[op(ScalarForm(rhs(%)))]:
op(solve(%,[T22,T24,T25,T35]));
rel17:=UpdateRel(%,16):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ki1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSRUMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZW8tRlQ2JVEjQzNGJ0ZXRlpGL0YvRi9GYW8tRiM2KC1GTzYkLUklbXN1YkdGJDYlLUZUNiVRIm9GJ0ZXRlotRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmRvRmZvLUZPNiQtRl9wNiVGYXAtRiM2JkZeb0ZpcEZccUYvRl5xRi9GaXBGXHFGL0YvRmZuLUYjNiYtRk82JC1GIzYmLUZUNiVRJFQyNEYnRldGWi1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRmluRltvLUYjNiYtRiw2JFEiM0YnRi9GYW8tRlQ2JVEkVDMxRidGV0ZaRi9GL0YvRmFvLUYjNihGXHBGYHEtRk82JC1GX3A2JUZhcC1GIzYmLUYsNiRRIjRGJ0YvRmlwRlxxRi9GXnFGL0ZpcEZccUYvRi9GZm4tRiM2Ji1GTzYkLUYjNiotRiM2KEZlc0Zhb0Znb0Zhb0ZfckYvRmJyLUYjNihGZXNGYW9GZ29GYW9GanJGL0Zici1GIzYmRmVzRmFvRl9yRi9GZm4tRlQ2JVEkVDI1RidGV0ZaRi9GL0Zhby1GIzYoRlxwRmBxLUZPNiQtRl9wNiVGYXAtRiM2Ji1GLDYkUSI1RidGL0ZpcEZccUYvRl5xRi9GaXBGXHFGL0YvRmJyLUYjNiYtRlQ2JVEkVDM1RidGV0ZaRmFvLUYjNihGX3NGYHFGaXRGaXBGXHFGL0YvRi9GaXBGXHFGLw==">LyIiISwqKiYsJkkkVDIyRzYiIiIiKiYiIiNGKUkjQzNHRihGKUYpRiktSSMmd0dGKDYkJkkib0dGKDYjRikmRjE2I0YrRilGKSomLCZJJFQyNEdGKEYpKiYiIiRGKUkkVDMxR0YoRikhIiJGKS1GLjYkRjAmRjE2IyIiJUYpRikqJiwqKihGQEYpRixGKUY3RilGKSooRkBGKUYsRilGOkYpRjsqJkZARilGN0YpRjtJJFQyNUdGKEYpRiktRi42JEYwJkYxNiMiIiZGKUYpKiZJJFQzNUdGKEYpLUYuNiRGPkZJRilGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSNtaUdGJDYlUSRUMjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYmLUkjbW5HRiQ2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zgby1GMTYlUSNDM0YnRjRGN0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GZW9GaG9GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRl9vL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkVDI0RidGNEY3RjotRiw2Ji1GaW42JFEiM0YnRj5GXG8tRjE2JVEkVDMxRidGNEY3Rj5GZW9GaG9GPkZqby1GLDYoLUYxNiVRJFQyNUYnRjRGN0Y6LUYsNidGVi1GLDYoLUZpbjYkUSI4RidGPkZcb0Zib0Zcb0ZqcEY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GWUZlbi1GLDYmLUZpbjYkUSMxMkYnRj5GXG9GanBGPkY+RmVvRmhvRj5Gam8tRiw2KC1GMTYlUSRUMzVGJ0Y0RjdGOi1GaW42JFEiMEYnRj5GZW9GaG9GPkZlb0Zob0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYvSSRUMjJHNiIsJComIiIjIiIiSSNDM0dGJUYpISIiL0kkVDI0R0YlLCQqJiIiJEYpSSRUMzFHRiVGKUYpL0kkVDI1R0YlLCYqKCIiKUYpRipGKUYxRilGKyomIiM3RilGMUYpRikvSSRUMzVHRiUiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1326" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(17); # C3 = 0 or 1
GetRel(tau[2],17) &amp;w o[5] &amp;w o[4] &amp;w o[3] &amp;w o[2];
# Since C3 = 0 or 1, WE CAN ALWAYS NORMALIZE T21=0 USING nu[3].  Thus, at most 6 syms.</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI0MzRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjctRiM2JC1GLDYmRk8tRjg2LVEoJm1pbnVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqbi1GMTYkUSIxRidGNEY0RjRGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyMsJCooIiIjIiIiSSNDM0c2IiIiIiwmSSNDM0c2IiIiIiIiIiEiIiIiIiIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlctSSNtaUdGJDYlUSNDM0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkmbWZyYWNHRiQ2KC1GUDYkUSMxNkYnRi8tRlA2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1wLyUpYmV2ZWxsZWRHRjRGL0YvRlMtRiM2KC1GWjYlUSMmd0YnRmduRmpuLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZWRlgtRkk2JC1GIzYwLUklbXN1YkdGJDYlLUZaNiVRJyYjOTU3O0YnL0ZobkY0Ri8tRiM2JkZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZpbkY3RjlGO0Y9Rj9GVi9GRVEsMC4zMzMzMzMzZW1GJy1GX3E2JS1GWjYlUSJvRidGZ25Gam4tRiM2Ji1GUDYkRmpvRi9GZ3FGanFGL0ZcckZfci1GX3E2JUZnci1GIzYmRk9GZ3FGanFGL0ZcckZfci1GX3E2JUZnckZlcUZcckZfci1GX3E2JUZnci1GIzYmLUZQNiRRIjRGJ0YvRmdxRmpxRi9GXHJGX3ItRl9xNiVGZ3ItRiM2Ji1GUDYkUSI1RidGL0ZncUZqcUYvRlxyRmdxRmpxRi9GL0ZncUZqcUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZkcEZncC1GSTYkLUYjNjBGZXJGX3JGXnNGX3JGYnNGX3JGZHNGX3JGW3RGX3ItRiM2KC1GWjYlUSJkRidGZ25Gam5GZ3AtRkk2JC1GIzYmLUZaNiVRJFQyMUYnRmduRmpuRmdxRmpxRi9GL0ZncUZqcUYvRmdxRmpxRi9GL0ZncUZqcUYvRlxvLUYjNihGT0ZTRmR1RlMtRiM2KEZkcEZncC1GSTYkLUYjNjAtRl9xNiUtRlo2JVEnJiM5NTA7RidGZHFGL0ZqckZcckZfckZlckZfckZec0ZfckZic0ZfckZkc0ZfckZbdEZncUZqcUYvRi9GZ3FGanFGL0YvRi8=">LCgqJiwmKiYiIiMiIiJJI0MzRzYiRidGJyMiIzsiIiQhIiJGJy1JIyZ3R0YpNigmSSNudUdGKTYjRiwmSSJvR0YpNiNGJyZGNTYjRiYmRjVGMyZGNTYjIiIlJkY1NiMiIiZGJ0YtLUYvNihGNEY3RjlGOkY9LUkiZEclKnByb3RlY3RlZEc2I0kkVDIxR0YpRicqKEYmRidGRkYnLUYvNigmSSV6ZXRhR0YpRjZGNEY3RjlGOkY9RidGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T21=0,nu[3]=add(V3||j*o[j],j=1..5)]:
rel18:=UpdateRel(%,17):</Text-field>
</Input>
</Group>
<Group labelreference="L933" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">TrivVert([zeta[1]],18);
rel19:=UpdateRel(%,18):
SolveBCD(19);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PDgvSSRUMTFHNiIiIiEvSSRUMTJHRiVGJi9JJFQxM0dGJUYmL0kkVDE0R0YlRiYvSSRUMTVHRiVGJi9JJFQzMUdGJUYmL0kkVDQxR0YlRiYvSSRUNDJHRiVGJi9JJFQ0M0dGJUYmL0kkVDQ0R0YlRiYvSSRUNDVHRiVGJi9JJFQ1MUdGJUYmL0kkVDUyR0YlRiYvSSRUNTNHRiVGJi9JJFQ1NEdGJUYmL0kkVDU1R0YlRiYvSSRWMzFHRiVGJi9JJFYzMkdGJUYmL0kkVjMzR0YlRiYvSSRWMzRHRiVGJi9JJFYzNUdGJUYmL0kkYjQxR0YlRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1445" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0=GetRel(nu[3],19); # contradiction!
0=GetRel(tau[1],19); # contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkobWZlbmNlZEdGJDYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEib0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZ28tRk82JC1GUjYlRlQtRiM2Ji1GLDYkUSI0RidGL0Zcb0Zfb0YvRmFvRi9GXG9GX29GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmZwLUYjNihGTkZjby1GTzYkLUZSNiVGVC1GIzYmLUYsNiRRIjVGJ0YvRlxvRl9vRi9GYW9GL0Zcb0Zfb0YvRi9GXG9GX29GLw==">LyIiISwmLUkjJndHNiI2JCZJIm9HRic2IyIiIiZGKjYjIiIlRiwtRiY2JEYpJkYqNiMiIiZGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkobWZlbmNlZEdGJDYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEib0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZ28tRk82JC1GUjYlRlQtRiM2Ji1GLDYkUSI0RidGL0Zcb0Zfb0YvRmFvRi9GXG9GX29GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmZwLUYjNiYtRlU2JVEjQzNGJ0ZYRmVuLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGZm9GaG8tRiM2KEZORmNvLUZPNiQtRlI2JUZULUYjNiYtRiw2JFEiNUYnRi9GXG9GX29GL0Zhb0YvRlxvRl9vRi9GL0YvRlxvRl9vRi8=">LyIiISwmLUkjJndHNiI2JCZJIm9HRic2IyIiIiZGKjYjIiIlRiwqJkkjQzNHRidGLC1GJjYkRikmRio2IyIiJkYsRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1446" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">B4=B8=0 (all 6,7,8-dim structures are in here)</Text-field></Title>
<Group labelreference="L498" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[B4=0,B8=0]: # B=0.  At most 8 syms.  zeta[1], zeta[2], nu[3] remain
rel8:=UpdateRel(%,7):
sd2(nu[1],8);
sd2(nu[2],8);
sd2(nu[3],8);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI0MyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1GIzYoLUZJNiVRIyZ3RidGTEZPLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZORjdGOUY7Rj1GP0ZUL0ZFUSwwLjMzMzMzMzNlbUYnLUZfbzYlRmFvLUYjNiYtRmdvNiRRIjJGJ0YvRmpvRl1wRi9GX3BGYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNUYnRi9Gam9GXXBGL0ZfcEZqb0ZdcEYvRi9Gam9GXXBGL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmpuNiQtRiM2Ji1GSTYlUSRhNDVGJ0ZMRk8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkk2JVEjQzZGJ0ZMRk9GL0YvRlEtRiM2KEZZRmZuLUZqbjYkLUYjNipGXm9GYnAtRl9vNiVGYW8tRiM2Ji1GZ282JFEiNEYnRi9Gam9GXXBGL0ZfcEZicEZfcUZqb0ZdcEYvRi9Gam9GXXBGL0YvRmJyLUYjNiYtRkk2JVEjQzRGJ0ZMRk9GUS1GIzYoRllGZm4tRmpuNiQtRiM2KkZocEZicC1GX282JUZhby1GIzYmLUZnbzYkUSIzRidGL0Zqb0ZdcEYvRl9wRmJwRl9xRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GZnEtRiM2Ji1GSTYlUSNDOEYnRkxGT0ZRLUYjNihGWUZmbi1Gam42JC1GIzYqRmB0RmJwRl5zRmJwRl9xRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GLw==">LCoqJkkjQzJHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiIyZGKzYjIiImRiYhIiIqJiwmSSRhNDVHRiVGJkkjQzZHRiVGM0YmLUYoNiVGKiZGKzYjIiIlRjBGJkYmKiZJI0M0R0YlRiYtRig2JUYtJkYrNiMiIiRGMEYmRjMqJkkjQzhHRiVGJi1GKDYlRkFGOkYwRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSNDMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GIzYoLUYuNiVRIyZ3RidGMUY0LUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjtGPS9GQUYzRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZpbjYlRltvLUYjNiYtRmFvNiRRIjJGJ0Y7RmRvRmdvRjtGaW9GXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZHEtRiM2Ji1GLjYlUSNDNEYnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2KkZobkZccC1GaW42JUZbby1GIzYmLUZhbzYkUSIzRidGO0Zkb0Znb0Y7RmlvRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGYHEtRiM2KEZmcEY3LUYuNiVRI0M1RidGMUY0RjctRiM2KEZTRlYtRlo2JC1GIzYqRmhuRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjRGJ0Y7RmRvRmdvRjtGaW9GXHBGaXBGZG9GZ29GO0Y7RmRvRmdvRjtGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNxRmVxLUYjNiZGaHFGNy1GIzYoRlNGVi1GWjYkLUYjNipGYnBGXHBGY3NGXHBGaXBGZG9GZ29GO0Y7RmRvRmdvRjtGO0Zqcy1GIzYmLUYuNiVRI0M3RidGMUY0RjctRiM2KEZTRlYtRlo2JC1GIzYqRmFyRlxwRmNzRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGOw==">LCwqJkkjQzFHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiIyZGKzYjIiImRiZGJiomSSNDNEdGJUYmLUYoNiVGKiZGKzYjIiIkRjBGJkYmKihGL0YmSSNDNUdGJUYmLUYoNiVGKiZGKzYjIiIlRjBGJkYmKiZGNEYmLUYoNiVGLUY+RjBGJiEiIiomSSNDN0dGJUYmLUYoNiVGN0Y+RjBGJkZE</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEjQzNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRk42JVEkYjQyRidGUUZURjZGNi1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSYwLjBlbUYnL0ZMRmpuLUYjNigtRk42JVEjJndGJ0ZRRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRmluRltvLUYuNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiYtSSNtbkdGJDYkUSIxRidGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjM2LVEiLEYnRjZGOS9GPUZTRj5GQEZCRkRGRkZpbi9GTFEsMC4zMzMzMzMzZW1GJy1GaW82JUZbcC1GIzYmLUZhcDYkUSIyRidGNkZkcEZncEY2RmlwRlxxLUZpbzYlRltwLUYjNiYtRmFwNiRRIjVGJ0Y2RmRwRmdwRjZGaXBGZHBGZ3BGNkY2RmRwRmdwRjZGNi1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGSy1GIzYmLUYuNiQtRiM2KC1GTjYlUSNDNkYnRlFGVEZgci1GTjYlUSRhNDVGJ0ZRRlRGVi1GTjYlUSRiNDNGJ0ZRRlRGNkY2RmZuLUYjNihGXm9GYW8tRi42JC1GIzYqRmhvRlxxLUZpbzYlRltwLUYjNiYtRmFwNiRRIjNGJ0Y2RmRwRmdwRjZGaXBGXHFGaXFGZHBGZ3BGNkY2RmRwRmdwRjZGNkZgci1GIzYmLUYuNiQtRiM2J0YyLUZONiVRJGI4MUYnRlFGVEZWLUZONiVRJGI0NEYnRlFGVEY2RjZGZm4tRiM2KEZeb0Zhby1GLjYkLUYjNipGaG9GXHEtRmlvNiVGW3AtRiM2Ji1GYXA2JFEiNEYnRjZGZHBGZ3BGNkZpcEZccUZpcUZkcEZncEY2RjZGZHBGZ3BGNkY2RlYtRiM2KEZmcUZmbi1GTjYlUSNDNUYnRlFGVEZmbi1GIzYoRl5vRmFvLUYuNiQtRiM2KkZicUZccUZoc0ZccUZpcUZkcEZncEY2RjZGZHBGZ3BGNkY2RmByLUYjNiYtRi42JC1GIzYpRjItRk42JVEkYjgyRidGUUZURlZGaXJGVkZcc0Y2RjZGZm4tRiM2KEZeb0Zhby1GLjYkLUYjNipGYnFGXHFGYXVGXHFGaXFGZHBGZ3BGNkY2RmRwRmdwRjZGNkZgci1GIzYmLUYuNiQtRiM2J0YyLUZONiVRJGI4M0YnRlFGVEZgci1GTjYlUSNDOUYnRlFGVEY2RjZGZm4tRiM2KEZeb0Zhby1GLjYkLUYjNipGaHNGXHFGYXVGXHFGaXFGZHBGZ3BGNkY2RmRwRmdwRjZGNkY2">LC4qJiwmSSNDM0c2IiEiIkkkYjQyR0YmRiciIiItSSMmd0dGJjYlJkkib0dGJjYjRikmRi42IyIiIyZGLjYjIiImRilGKSomLChJI0M2R0YmRilJJGE0NUdGJkYpSSRiNDNHRiZGJ0YpLUYrNiVGLSZGLjYjIiIkRjNGKUYpKiYsJkkkYjgxR0YmRidJJGI0NEdGJkYnRiktRis2JUYtJkYuNiMiIiVGM0YpRikqKEYyRilJI0M1R0YmRiktRis2JUYwRj1GM0YpRicqJiwoSSRiODJHRiZGJ0Y4RidGOUYnRiktRis2JUYwRkZGM0YpRikqJiwmSSRiODNHRiZGJ0kjQzlHRiZGKUYpLUYrNiVGPUZGRjNGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1571" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C1=0,C2=0,C4=0,C5=0,C7=0,C8=0,a45=C6,b43=2*C6,b42=-C3,b82=-2*C6,b83=C9,b81=-b44]:
rel9:=UpdateRel(%,8):
sd2(nu[1],9), sd2(nu[2],9), sd2(nu[3],9); # check</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1570" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">extD(B4,9);
extD(B8,9);
GetRel(nu[2],9);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEkVDIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNi1RIitGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUZONiVRJGI0MUYnRlFGVEY2RjYtRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRjZGOUY8Rj5GQEZCRkRGRi9GSVEmMC4wZW1GJy9GTEZqbi1JJW1zdWJHRiQ2JS1GTjYlUSJvRidGUUZULUYjNiYtSSNtbkdGJDYkUSIxRidGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNkZWLUYjNiYtRi42JC1GIzYnRjItRk42JVEjQzNGJ0ZRRlQtRjM2LVEoJm1pbnVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZIRkstRk42JVEkVDIyRidGUUZURjZGNkZmbi1GXW82JUZfby1GIzYmLUZlbzYkUSIyRidGNkZob0ZbcEY2Rl1wRjZGVi1GIzYmLUYuNiQtRiM2Ji1GIzYmRmNxRmZuLUZONiVRI0M2RidGUUZURjZGaXAtRk42JVEkVDIzRidGUUZURjZGNkZmbi1GXW82JUZfby1GIzYmLUZlbzYkUSIzRidGNkZob0ZbcEY2Rl1wRjZGVi1GIzYmLUYuNiQtRiM2J0YyLUZONiVRJFQyNEYnRlFGVEZWLUZONiVRJGI0NEYnRlFGVEY2RjZGZm4tRl1vNiVGX28tRiM2Ji1GZW82JFEiNEYnRjZGaG9GW3BGNkZdcEY2RlYtRiM2Ji1GLjYkLUYjNidGMi1GTjYlUSRUMjVGJ0ZRRlRGVi1GTjYlUSRiNDVGJ0ZRRlRGNkY2RmZuLUZdbzYlRl9vLUYjNiYtRmVvNiRRIjVGJ0Y2RmhvRltwRjZGXXBGNkY2">LCwqJiwmSSRUMjFHNiIhIiJJJGI0MUdGJiIiIkYpJkkib0dGJjYjRilGKUYpKiYsJkkjQzNHRiZGJ0kkVDIyR0YmRidGKSZGKzYjIiIjRilGKSomLCYqJkYzRilJI0M2R0YmRilGKUkkVDIzR0YmRidGKSZGKzYjIiIkRilGKSomLCZJJFQyNEdGJkYnSSRiNDRHRiZGKUYpJkYrNiMiIiVGKUYpKiYsJkkkVDI1R0YmRidJJGI0NUdGJkYpRikmRis2IyIiJkYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRJFQzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRiNDRGJ0Y2RjlGQEZALUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVGZ24tSSVtc3ViR0YkNiUtRjM2JVEib0YnRjZGOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRkAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkAtRj02LVEiK0YnRkBGQkZFRkdGSUZLRk1GT0ZRRlQtRiM2Ji1GLjYkLUYjNictRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1GIzYmLUZibzYkUSIyRidGQEZZLUYzNiVRI0M2RidGNkY5RkBGXXAtRjM2JVEkVDMyRidGNkY5RkBGQEZZLUZqbjYlRlxvLUYjNiZGW3FGZW9GaG9GQEZqb0ZARl1wLUYjNiYtRi42JC1GIzYmLUYzNiVRI0M5RidGNkY5Rl1wLUYzNiVRJFQzM0YnRjZGOUZARkBGWS1Gam42JUZcby1GIzYmLUZibzYkUSIzRidGQEZlb0Zob0ZARmpvRkBGXXAtRiM2Ji1GLjYkLUYjNiYtRjM2JVEkVDM0RidGNkY5Rl1wLUYzNiVRJGI4NEYnRjZGOUZARkBGWS1Gam42JUZcby1GIzYmLUZibzYkUSI0RidGQEZlb0Zob0ZARmpvRkBGXXAtRiM2Ji1GLjYkLUYjNiYtRjM2JVEkVDM1RidGNkY5Rl1wLUYzNiVRJGI4NUYnRjZGOUZARkBGWS1Gam42JUZcby1GIzYmLUZibzYkUSI1RidGQEZlb0Zob0ZARmpvRkBGQA==">LCwqJiwmSSRUMzFHNiIiIiJJJGI0NEdGJiEiIkYnJkkib0dGJjYjRidGJ0YnKiYsJiomIiIjRidJI0M2R0YmRidGKUkkVDMyR0YmRidGJyZGKzYjRjBGJ0YnKiYsJkkjQzlHRiZGJ0kkVDMzR0YmRidGJyZGKzYjIiIkRidGJyomLCZJJFQzNEdGJkYnSSRiODRHRiZGJ0YnJkYrNiMiIiVGJ0YnKiYsJkkkVDM1R0YmRidJJGI4NUdGJkYnRicmRis2IyIiJkYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJFQyMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSV+Jnd+RidGL0YyRjVGN0Y5RjtGPUY/RlRGVi1GWjYkLUZnbjYlRmluLUYjNiYtRl9vNiRRIjJGJ0YvRmJvRmVvRi9GZ29GL0Zib0Zlb0YvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GWjYkLUYjNidGKy1GSTYlUSNDNkYnRkxGTy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GSTYlUSRUMjNGJ0ZMRk9GL0YvRlEtRiM2KEZZRmpvLUZaNiQtRmduNiVGaW4tRiM2Ji1GX282JFEiM0YnRi9GYm9GZW9GL0Znb0YvRmJvRmVvRi9GL0ZmcC1GIzYmLUZaNiQtRiM2J0YrLUZJNiVRJFQyNEYnRkxGT0ZicS1GSTYlUSRUMzFGJ0ZMRk9GL0YvRlEtRiM2KEZZRmpvLUZaNiQtRmduNiVGaW4tRiM2Ji1GX282JFEiNEYnRi9GYm9GZW9GL0Znb0YvRmJvRmVvRi9GL0ZmcC1GIzYmLUZaNiQtRiM2J0YrLUZJNiVRJGM2MUYnRkxGT0ZicS1GSTYlUSRUMjVGJ0ZMRk9GL0YvRlEtRiM2KEZZRmpvLUZaNiQtRmduNiVGaW4tRiM2Ji1GX282JFEiNUYnRi9GYm9GZW9GL0Znb0YvRmJvRmVvRi9GL0ZmcC1GIzYmLUZaNiQtRiM2J0YrRl9xRmJxLUZJNiVRJFQzMkYnRkxGT0YvRi9GUS1GIzYoRl1wRmpvRmFzRmJvRmVvRi9GL0ZicS1GIzYmLUZJNiVRJGM2MkYnRkxGT0ZRLUYjNihGXXBGam9GaHRGYm9GZW9GL0YvRmJxLUYjNiYtRkk2JVEkVDMzRidGTEZPRlEtRiM2KEZqcUZqb0Zhc0Zib0Zlb0YvRi9GYnEtRiM2Ji1GSTYlUSRjNjNGJ0ZMRk9GUS1GIzYoRmpxRmpvRmh0RmJvRmVvRi9GL0ZmcC1GIzYmLUZaNiQtRiM2J0YrLUZJNiVRJGM2NEYnRkxGT0ZmcC1GSTYlUSRUMzVGJ0ZMRk9GL0YvRlEtRiM2KEZhc0Zqb0ZodEZib0Zlb0YvRi9GLw==">LDQqJkkkVDIyRzYiIiIiLUkjJndHRiU2JCZJIm9HRiU2I0YmJkYrNiMiIiNGJiEiIiomLCZJI0M2R0YlRjBJJFQyM0dGJUYwRiYtRig2JEYqJkYrNiMiIiRGJkYmKiYsJkkkVDI0R0YlRjBJJFQzMUdGJUYwRiYtRig2JEYqJkYrNiMiIiVGJkYmKiYsJkkkYzYxR0YlRjBJJFQyNUdGJUYwRiYtRig2JEYqJkYrNiMiIiZGJkYmKiYsJkYzRjBJJFQzMkdGJUYwRiYtRig2JEYtRkBGJkYmKiZJJGM2MkdGJUYmLUYoNiRGLUZJRiZGMComSSRUMzNHRiVGJi1GKDYkRjdGQEYmRjAqJkkkYzYzR0YlRiYtRig2JEY3RklGJkYwKiYsJkkkYzY0R0YlRjBJJFQzNUdGJUYmRiYtRig2JEZARklGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1575" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[C3=0,C6=0,C9=0,b41=T21,T22=0,T23=0,T24=0,T25=0,T32=0,T33=0,b84=-T34,T35=0,b45=0,b85=0,T31=0,b44=0]:
rel10:=UpdateRel(%,9):
extD(B4,10);
extD(B8,10);
GetRel(nu[2],10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1569" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># C=0
for i from 1 to 9 do
  extD(C||i,10);
od;
[seq(seq(c||i||j=0,j=1..5),i=1..9)]:
rel11:=UpdateRel(%,10):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGMxMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMxNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzExRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGMxMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGMxM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGMxNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGMxNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGMyMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMyM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMyNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMyNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzIxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGMyMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGMyM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGMyNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGMyNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGMzMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGMzNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzMxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGMzMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGMzM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGMzNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGMzNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM0MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM0NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzQxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM0MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM0M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM0NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM0NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM1MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM1M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM1NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM1NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzUxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM1MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM1M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM1NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM1NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM2MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM2NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzYxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM2MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM2M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM2NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM2NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjNzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM3MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM3NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzcxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM3MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM3M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM3NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM3NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjODFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM4MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM4M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM4NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM4NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzgxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM4MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM4M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM4NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM4NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRjOTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGM5MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGM5NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkYzkxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGM5MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGM5M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGM5NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGM5NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1579" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd2(tau[1],11);
sd2(tau[2],11);
[D1=0,D2=0,D3=0,D4=0]:
rel12:=UpdateRel(%,11):
for i from 1 to 4 do
  extD(D||i,12);
od;
[seq(seq(d||i||j=0,j=1..5),i=1..4)]:
rel13:=UpdateRel(%,12):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNEMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GIzYoLUYuNiVRIyZ3RidGMUY0LUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjtGPS9GQUYzRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZpbjYlRltvLUYjNiYtRmFvNiRRIjNGJ0Y7RmRvRmdvRjtGaW9GXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZHEtRiM2Ji1GLjYlUSNEMUYnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2Ki1GaW42JUZbby1GIzYmLUZhbzYkUSIyRidGO0Zkb0Znb0Y7RmlvRlxwRmJwRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZjcUZlcS1GIzYmLUYuNiVRI0Q0RidGMUY0RjctRiM2KEZTRlYtRlo2JC1GIzYqRmJwRlxwLUZpbjYlRltvLUYjNiYtRmFvNiRRIjRGJ0Y7RmRvRmdvRjtGaW9GXHBGaXBGZG9GZ29GO0Y7RmRvRmdvRjtGO0Y7">LCgqJkkjRDJHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiJCZGKzYjIiImRiZGJiomSSNEMUdGJUYmLUYoNiUmRis2IyIiI0YtRjBGJiEiIiomSSNENEdGJUYmLUYoNiVGLSZGKzYjIiIlRjBGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNEMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GIzYoLUYuNiVRIyZ3RidGMUY0LUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRjtGPS9GQUYzRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZpbjYlRltvLUYjNiYtRmFvNiRRIjRGJ0Y7RmRvRmdvRjtGaW9GXHAtRmluNiVGW28tRiM2Ji1GYW82JFEiNUYnRjtGZG9GZ29GO0Zpb0Zkb0Znb0Y7RjtGZG9GZ29GO0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZHEtRiM2Ji1GLjYlUSNEMUYnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2Ki1GaW42JUZbby1GIzYmLUZhbzYkUSIyRidGO0Zkb0Znb0Y7RmlvRlxwRmJwRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGYHEtRiM2Ji1GLjYlUSNEM0YnRjFGNEY3LUYjNihGU0ZWLUZaNiQtRiM2Ki1GaW42JUZbby1GIzYmLUZhbzYkUSIzRidGO0Zkb0Znb0Y7RmlvRlxwRmJwRlxwRmlwRmRvRmdvRjtGO0Zkb0Znb0Y7RjtGOw==">LCgqJkkjRDJHNiIiIiItSSMmd0dGJTYlJkkib0dGJTYjRiYmRis2IyIiJSZGKzYjIiImRiZGJiomSSNEMUdGJUYmLUYoNiUmRis2IyIiI0YtRjBGJiEiIiomSSNEM0dGJUYmLUYoNiUmRis2IyIiJEYtRjBGJkY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRkMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGQxMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQxM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQxNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQxNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkZDExRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGQxMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGQxM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGQxNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGQxNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRkMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGQyMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQyM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQyNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQyNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkZDIxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGQyMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGQyM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGQyNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGQyNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRkMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGQzMkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQzM0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQzNEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQzNUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkZDMxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGQzMkdGJUYmJkYoNiMiIiNGJkYmKiZJJGQzM0dGJUYmJkYoNiMiIiRGJkYmKiZJJGQzNEdGJUYmJkYoNiMiIiVGJkYmKiZJJGQzNUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSNtaUdGJDYlUSRkNDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtRi42JVEib0YnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYmLUYuNiVRJGQ0MkYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjJGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQ0M0YnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQ0NEYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjRGJ0Y7RmduRmpuRjtGXG9GO0Zfby1GIzYmLUYuNiVRJGQ0NUYnRjFGNEY3LUZSNiVGVC1GIzYmLUZaNiRRIjVGJ0Y7RmduRmpuRjtGXG9GO0Y7">LCwqJkkkZDQxRzYiIiIiJkkib0dGJTYjRiZGJkYmKiZJJGQ0MkdGJUYmJkYoNiMiIiNGJkYmKiZJJGQ0M0dGJUYmJkYoNiMiIiRGJkYmKiZJJGQ0NEdGJUYmJkYoNiMiIiVGJkYmKiZJJGQ0NUdGJUYmJkYoNiMiIiZGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1581" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetBianchiID(13); # All integrability conditions are satisfied!
GetRel(nu[1],13);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqJiwmKiYjIiIkIiIlIiIiSSRUMTJHNiJGKSEiIiomI0YpRihGKUkkVDIxR0YrRilGLEYpLUkjJndHRis2JCZJIm9HRis2I0YpJkY0NiMiIiNGKUYpKihGJkYpSSRUMTNHRitGKS1GMTYkRjMmRjQ2I0YnRilGLComLCYqJkYmRilJJFQxNEdGK0YpRiwqJkYmRilJJFQ0MUdGK0YpRilGKS1GMTYkRjMmRjQ2I0YoRilGKSomLCYqJkYmRilJJFQxNUdGK0YpRiwqJiNGKUY4RilJJFQ1MUdGK0YpRilGKS1GMTYkRjMmRjQ2IyIiJkYpRikqKEYmRilJJFQ0MkdGK0YpLUYxNiRGNkZHRilGKSooRk5GKUkkVDUyR0YrRiktRjE2JEY2RlJGKUYpKiYsJiomRi5GKUkkVDM0R0YrRilGKSomRiZGKUkkVDQzR0YrRilGKUYpLUYxNiRGPUZHRilGKSooRk5GKUkkVDUzR0YrRiktRjE2JEY9RlJGKUYpKiYsJiomRiZGKUkkVDQ1R0YrRilGLComRk5GKUkkVDU0R0YrRilGKUYpLUYxNiRGR0ZSRilGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1580" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T13=0,T42=0,T52=0,T53=0,T12 = -(1/3)*T21,T14 = T41,T15 = (2/3)*T51,T34 = -3*T43,T45 = (2/3)*T54]:
rel14:=UpdateRel(%,13):
GetRel(nu[1],14);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T21 nonzero, T43=0 (no admissible structures)</Text-field></Title>
<Group labelreference="L1614" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T21=1,T43=0,T11=0,zeta[1]=add(Z1||j*o[j],j=1..5),nu[3]=add(V3||k*o[k],k=1..5)]:
rel15:=UpdateRel(%,14): # Only zeta[2] remains</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Vertical action</Text-field></Title>
<Group labelreference="L1615" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(zeta[1],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjE1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2JkZpci1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm4tRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GZnBGXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjE1R0YnRiwqJkY9RiwtRiY2KCZJJXpldGFHRidGLkYpRi1GMEYzRjZGLCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFoxNEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjE0R0YnISIiKigjRjJGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjEzRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGXXJGZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjEzR0YnRiwqKCNGOEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFoxMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjEyR0YnISIiKigjRixGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjExRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjExR0YnRiwqKCNGLEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1619" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(nu[3],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjM1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjM1R0YnRiwqKCNGLEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFYzNEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjM0R0YnISIiKigjRixGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjMzRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGX3FGZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMzR0YnRiwqKCNGMkY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFYzMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMyR0YnISIiKigjRixGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjMxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGX3FGZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMxR0YnRiwqKCNGMkY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1618" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
  GetVertRel(tau[i],15);
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIyRidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRl9vLUYjNiQtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZmbzYlUSJvRidGaW9GXHAtRiM2Ji1GLDYkRllGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZbcEY7Rj1GP0ZBRkNGXm8vRklRLDAuMzMzMzMzM2VtRictRmdwNiVGaXAtRiM2JkZRRmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2JkZURmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2Ji1GLDYkUSI0RidGL0ZgcUZjcUYvRmVxRmdxLUZncDYlRmlwLUYjNiYtRiw2JFEiNUYnRi9GYHFGY3FGL0ZlcUZncS1GIzYoLUZmbzYlUSJkRidGaW9GXHBGXnAtRmJwNiQtRiM2Ji1GZm82JVEkVDUxRidGaW9GXHBGYHFGY3FGL0YvRmBxRmNxRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3QtRiM2KC1GTzYoRl5xRlFGV0ZaRmduRmluRltvLUYjNiZGXHRGW28tRiM2KEZlb0ZecC1GYnA2JC1GIzYwLUZncDYlLUZmbzYlUScmIzk1MDtGJy9Gam9GOEYvRl9yRmVxRmdxRmZwRmdxRl1yRmdxRmFyRmdxRmVyRmdxRlxzRmBxRmNxRi9GL0ZgcUZjcUYvRi9GYHFGY3FGL0YvRmBxRmNxRi8=">LyIiISwmKiYjIiIjIiIkIiIiLUkjJndHNiI2KCZJIm9HRiw2I0YpJkYvNiNGJyZGLzYjRigmRi82IyIiJSZGLzYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDUxR0YsRilGKSooI0YpRidGKUY/RiktRis2KCZJJXpldGFHRixGMkYuRjFGM0Y1RjhGKSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQ0MUYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXnEvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnISIiKigjRixGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIyRidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRl9vLUYjNiQtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZmbzYlUSJvRidGaW9GXHAtRiM2Ji1GLDYkRllGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZbcEY7Rj1GP0ZBRkNGXm8vRklRLDAuMzMzMzMzM2VtRictRmdwNiVGaXAtRiM2JkZRRmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2JkZURmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2Ji1GLDYkUSI0RidGL0ZgcUZjcUYvRmVxRmdxLUZncDYlRmlwLUYjNiYtRiw2JFEiNUYnRi9GYHFGY3FGL0ZlcUZncS1GIzYoLUZmbzYlUSJkRidGaW9GXHBGXnAtRmJwNiQtRiM2Ji1GZm82JVEkVDU0RidGaW9GXHBGYHFGY3FGL0YvRmBxRmNxRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3QtRiM2KC1GTzYoLUYsNiRRIjdGJ0YvLUYsNiRRIjZGJ0YvRldGWkZnbkZpbkZbby1GIzYmRlx0RltvLUYjNihGZW9GXnAtRmJwNiQtRiM2MC1GZ3A2JS1GZm82JVEnJiM5NTA7RicvRmpvRjhGL0ZfckZlcUZncUZmcEZncUZdckZncUZhckZncUZlckZncUZcc0ZgcUZjcUYvRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYv">LyIiISwmKiYjIiIjIiIkIiIiLUkjJndHNiI2KCZJIm9HRiw2I0YpJkYvNiNGJyZGLzYjRigmRi82IyIiJSZGLzYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU0R0YsRilGKSooIyIiKCIiJ0YpRj9GKS1GKzYoJkklemV0YUdGLEYyRi5GMUYzRjVGOEYpISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQ0NEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXnEvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDQ0R0YnISIiKigjRjJGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YuRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnRiwqKCNGLEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDU1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KEZocC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZHMtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GZnBGXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU1R0YnRiwqKEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQ1NEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiN0YnRi9GXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZmdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GXHFGYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU0R0YnISIiKigjIiIoRjVGLEY9RiwtRiY2KCZJJXpldGFHRidGLkYpRi1GMEYzRjZGLEYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDUxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGX3FGZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmZwRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDUxR0YnRiwqKCNGMkY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRi5GKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L1617" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(Z1||j=0,j=1..5),seq(V3||k=0,k=1..5),T41=0,T44=0,T51=0,T54=0,T55=0]: # for 6 symmetries
rel16:=UpdateRel(%,15):</Text-field>
</Input>
</Group>
<Group labelreference="L1616" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(zeta[1],16); # contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkobWZlbmNlZEdGJDYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEib0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUZJNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RJX4md35GJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUZVNiQtRlg2JUZaLUYjNiZGSEZib0Zlb0YvRmdvRi9GYm9GZW9GL0YvRmJvRmVvRi8=">LCQqJiIiIyIiIi1JIyZ3RzYiNiQmSSJvR0YoNiNGJSZGKzYjRiRGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1602" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T21=0, T43 nonzero (no admissible structures)</Text-field></Title>
<Group labelreference="L1603" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T21=0,T43=1,T44=0,zeta[2]=add(Z2||j*o[j],j=1..5),nu[3]=add(V3||k*o[k],k=1..5)]:
rel15:=UpdateRel(%,14): # Only zeta[1] remains</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Vertical action</Text-field></Title>
<Group labelreference="L1626" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(zeta[2],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjI1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2JkZpci1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm4tRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjI1R0YnRiwqJkY9RiwtRiY2KCZJJXpldGFHRidGK0YpRi1GMEYzRjZGLCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFoyNEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjI0R0YnISIiKigjRixGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjIzRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjIzR0YnRiwqKCNGLEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFoyMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGY3JGXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjIyR0YnISIiKigjRjhGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkWjIxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGX3FGZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkWjIxR0YnRiwqKCNGMkY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1625" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetVertRel(nu[3],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjM1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjM1R0YnRiwqKCNGLEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFYzNEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjM0R0YnISIiKigjRjJGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjMzRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMzR0YnRiwqKCNGLEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RixGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFYzMkYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMyR0YnISIiKigjRjJGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVjMxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVjMxR0YnRiwqKCNGLEY1RixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1624" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
  GetVertRel(tau[i],15);
od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIyRidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRl9vLUYjNiQtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZmbzYlUSJvRidGaW9GXHAtRiM2Ji1GLDYkRllGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZbcEY7Rj1GP0ZBRkNGXm8vRklRLDAuMzMzMzMzM2VtRictRmdwNiVGaXAtRiM2JkZRRmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2JkZURmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2Ji1GLDYkUSI0RidGL0ZgcUZjcUYvRmVxRmdxLUZncDYlRmlwLUYjNiYtRiw2JFEiNUYnRi9GYHFGY3FGL0ZlcUZncS1GIzYoLUZmbzYlUSJkRidGaW9GXHBGXnAtRmJwNiQtRiM2Ji1GZm82JVEkVDUxRidGaW9GXHBGYHFGY3FGL0YvRmBxRmNxRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3QtRiM2KC1GTzYoLUYsNiRRIjdGJ0YvLUYsNiRRIjZGJ0YvRldGWkZnbkZpbkZbby1GIzYmRlx0RltvLUYjNihGZW9GXnAtRmJwNiQtRiM2MC1GZ3A2JS1GZm82JVEnJiM5NTA7RicvRmpvRjhGL0ZccUZlcUZncUZmcEZncUZdckZncUZhckZncUZlckZncUZcc0ZgcUZjcUYvRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYv">LyIiISwmKiYjIiIjIiIkIiIiLUkjJndHNiI2KCZJIm9HRiw2I0YpJkYvNiNGJyZGLzYjRigmRi82IyIiJSZGLzYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDUxR0YsRilGKSooIyIiKCIiJ0YpRj9GKS1GKzYoJkklemV0YUdGLEYwRi5GMUYzRjVGOEYpISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQ0MUYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGam9GXnEvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnISIiKigjRixGL0YsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDExRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGX3FGaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDExR0YnRiwqKCNGMkYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIyRidGLy1GLDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRl9vLUYjNiQtRiM2KC1JI21pR0YkNiVRIyZ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0Zeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYwLUklbXN1YkdGJDYlLUZmbzYlUSJvRidGaW9GXHAtRiM2Ji1GLDYkRllGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZbcEY7Rj1GP0ZBRkNGXm8vRklRLDAuMzMzMzMzM2VtRictRmdwNiVGaXAtRiM2JkZRRmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2JkZURmBxRmNxRi9GZXFGZ3EtRmdwNiVGaXAtRiM2Ji1GLDYkUSI0RidGL0ZgcUZjcUYvRmVxRmdxLUZncDYlRmlwLUYjNiYtRiw2JFEiNUYnRi9GYHFGY3FGL0ZlcUZncS1GIzYoLUZmbzYlUSJkRidGaW9GXHBGXnAtRmJwNiQtRiM2Ji1GZm82JVEkVDU0RidGaW9GXHBGYHFGY3FGL0YvRmBxRmNxRi9GYHFGY3FGL0YvRmBxRmNxRi9GL0ZgcUZjcUYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3QtRiM2KC1GTzYoRl5xRlFGV0ZaRmduRmluRltvLUYjNiZGXHRGW28tRiM2KEZlb0ZecC1GYnA2JC1GIzYwLUZncDYlLUZmbzYlUScmIzk1MDtGJy9Gam9GOEYvRlxxRmVxRmdxRmZwRmdxRl1yRmdxRmFyRmdxRmVyRmdxRlxzRmBxRmNxRi9GL0ZgcUZjcUYvRi9GYHFGY3FGL0YvRmBxRmNxRi8=">LyIiISwmKiYjIiIjIiIkIiIiLUkjJndHNiI2KCZJIm9HRiw2I0YpJkYvNiNGJyZGLzYjRigmRi82IyIiJSZGLzYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU0R0YsRilGKSooI0YpRidGKUY/RiktRis2KCZJJXpldGFHRixGMEYuRjFGM0Y1RjhGKSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNihGZG9GaHAvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmB0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnRiwqKCNGLEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDU1RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KEZocC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GaXJGZHMtRiM2KEZORlctRmhuNiQtRiM2MC1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGXnBGW3FGXnBGYnFGXnBGaXFGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU1R0YnRiwqKEYvRixGPUYsLUYmNigmSSV6ZXRhR0YnRitGKUYtRjBGM0Y2RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjJGJ0YvRl1wRmBwRi9GYnBGZHAtRmNvNiVGZW8tRiM2Ji1GLDYkUSIzRidGL0ZdcEZgcEYvRmJwRmRwLUZjbzYlRmVvLUYjNiYtRiw2JFEiNEYnRi9GXXBGYHBGL0ZicEZkcC1GY282JUZlby1GIzYmLUYsNiRRIjVGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQ1NEYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNihGZXFGXHIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZfc0ZjdC1GIzYoRlRGZ24tRl5vNiQtRiM2MC1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGZHBGYXFGZHBGaHFGZHBGX3JGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDU0R0YnISIiKigjRjJGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNjAtSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSIyRidGL0Znb0Zqb0YvRlxwRl5wLUZdbzYlRl9vLUYjNiYtRiw2JFEiM0YnRi9GZ29Gam9GL0ZccEZecC1GXW82JUZfby1GIzYmLUYsNiRRIjRGJ0YvRmdvRmpvRi9GXHBGXnAtRl1vNiVGX28tRiM2Ji1GLDYkUSI1RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDUxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYHMtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiN0YnRi9GZnEvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZedC8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmlyRmN0LUYjNihGTkZXLUZobjYkLUYjNjAtRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRl5wRltxRl5wRmJxRl5wRmlxRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2KCZJIm9HRic2IyIiIiZGKjYjIiIjJkYqNiMiIiQmRio2IyIiJSZGKjYjIiImLUkiZEclKnByb3RlY3RlZEc2I0kkVDUxR0YnRiwqKCMiIihGNUYsRj1GLC1GJjYoJkklemV0YUdGJ0YrRilGLUYwRjNGNkYsISIi</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L1628" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(Z2||j=0,j=1..5),seq(V3||k=0,k=1..5),T41=0,T11=0,T51=0,T54=0,T55=0]: # for 6 symmetries
rel16:=UpdateRel(%,15):</Text-field>
</Input>
</Group>
<Group labelreference="L1627" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GetRel(zeta[2],16); # Contradiction!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkobWZlbmNlZEdGJDYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEib0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUZJNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RJX4md35GJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUZVNiQtRlg2JUZaLUYjNiYtRkk2JFEiNEYnRi9GYm9GZW9GL0Znb0YvRmJvRmVvRi9GL0Zib0Zlb0Yv">LCQqJiIiJyIiIi1JIyZ3RzYiNiQmSSJvR0YoNiMiIiQmRis2IyIiJUYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1620" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T21=T43=0 (finished: all 6,7,8-dim structures are in here)</Text-field></Title>
<Group labelreference="L1604" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T21=0,T43=0]:
rel15:=UpdateRel(%,14):
eval([tau[2],tau[3]],rel15);
GetRel(tau[2],15);
GetRel(tau[3],15);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQiIiFGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJFQ1MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSV+Jnd+RidGL0YyRjVGN0Y5RjtGPUY/RlRGVi1GWjYkLUZnbjYlRmluLUYjNiYtRl9vNiRRIjRGJ0YvRmJvRmVvRi9GZ29GL0Zib0Zlb0YvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GSTYlUSRUNTVGJ0ZMRk9GUS1GIzYoRl1wRmpvLUZaNiQtRmduNiVGaW4tRiM2Ji1GX282JFEiNUYnRi9GYm9GZW9GL0Znb0YvRmJvRmVvRi9GL0Yv">LCYqJkkkVDUxRzYiIiIiLUkjJndHRiU2JCZJIm9HRiU2I0YmJkYrNiMiIiVGJiEiIiomSSRUNTVHRiVGJi1GKDYkRi0mRis2IyIiJkYmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJFQ1NEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GSTYlUSJvRidGTEZPLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSV+Jnd+RidGL0YyRjVGN0Y5RjtGPUY/RlRGVi1GWjYkLUZnbjYlRmluLUYjNiYtRl9vNiRRIjRGJ0YvRmJvRmVvRi9GZ29GL0Zib0Zlb0YvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GSTYlUSRUNTVGJ0ZMRk9GUS1GIzYoRllGam8tRlo2JC1GZ242JUZpbi1GIzYmLUZfbzYkUSI1RidGL0Zib0Zlb0YvRmdvRi9GYm9GZW9GL0YvRi8=">LCYqJkkkVDU0RzYiIiIiLUkjJndHRiU2JCZJIm9HRiU2I0YmJkYrNiMiIiVGJiEiIiomSSRUNTVHRiVGJi1GKDYkRiomRis2IyIiJkYmRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1630" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T51=0,T54=0,T55=0]:
rel16:=UpdateRel(%,15):
eval(tau[5],rel16);
GetRel(tau[5],16);
tau[1]=eval(tau[1],rel16);
tau[4]=eval(tau[4],rel16);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NjQ7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiMUYnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRiM2Ji1GLzYlUSRUMTFGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgb0Y4RkNGNS1GRzYtUSIrRidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZhcC1GIzYmLUYvNiVRJFQ0MUYnRl5vRmBvRmJvLUYsNiVGam8tRiM2Ji1GOzYkUSI0RidGNUY+RkFGNUZDRjVGNUY+RkFGNQ==">LyZJJHRhdUc2IjYjIiIiLCYqJkkkVDExR0YlRicmSSJvR0YlRiZGJ0YnKiZJJFQ0MUdGJUYnJkYsNiMiIiVGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NjQ7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiNEYnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZaLUYjNiYtRiM2Ji1GLzYlUSRUNDFGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGNUZKRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZmby1GLDYlLUYvNiVRIm9GJ0Zeb0Zgby1GIzYmLUY7NiRRIjFGJ0Y1Rj5GQUY1RkNGNS1GRzYtUSIrRidGNUZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZmcC1GIzYmLUYvNiVRJFQ0NEYnRl5vRmBvRmJvLUYsNiVGam9GOEZDRjVGNUY+RkFGNQ==">LyZJJHRhdUc2IjYjIiIlLCYqJkkkVDQxR0YlIiIiJkkib0dGJTYjRitGK0YrKiZJJFQ0NEdGJUYrJkYtRiZGK0Yr</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Vertical action</Text-field></Title>
<Group labelreference="L1631" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[1],16) &amp;w o[1];
0 = GetRel(tau[1],16) &amp;w o[4];
0 = GetRel(tau[4],16) &amp;w o[1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSI0RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGW3ItRiM2KC1JJm1mcmFjR0YkNihGZG8tRiw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmRxRl5zLUYjNihGTkZXLUZobjYkLUYjNiotRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GL0ZncS1GIzYoRl9yRl5zLUYjNiZGZHFGXnMtRiM2KEZORlctRmhuNiQtRiM2Ki1GXW82JUZbdC1GIzYmRmJyRmdvRmpvRi9GXHBGXnBGXG9GXnBGZHBGZ29Gam9GL0YvRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GLw==">LyIiISwoLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnRiwqKCNGLCIiI0YsRjRGLC1GJjYlJkklemV0YUdGJ0YrRilGLUYsRiwqKEY2RixGNEYsLUYmNiUmRjs2I0Y3RilGLUYsRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRltvLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRlU2JVEib0YnRlhGZW4tRiM2Ji1GLDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi4tRjM2LVEiLEYnRi9GNi9GOkZaRjtGPUY/RkFGQ0Zqbi9GSVEsMC4zMzMzMzMzZW1GJy1GY282JUZlby1GIzYmLUYsNiRRIjRGJ0YvRl1wRmBwRi9GYnBGZHAtRiM2KC1GVTYlUSJkRidGWEZlbkZnbi1GXm82JC1GIzYmLUZVNiVRJFQxMUYnRlhGZW5GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0YvRl1wRmBwRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZPRlEtRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiM0YnRi8tRiw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfcy8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGam5GXG8tRiM2JkZqcUZkcy1GIzYoRlRGZ24tRl5vNiQtRiM2Ki1GY282JS1GVTYlUScmIzk1MDtGJy9GWUY4Ri9GaG9GYnBGZHBGYm9GZHBGanBGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNigtRmNyNihGam9GaHJGW3NGXXNGYHNGYnNGZHMtRiM2JkZqcUZkcy1GIzYoRlRGZ24tRl5vNiQtRiM2Ki1GY282JUZhdC1GIzYmRmhyRl1wRmBwRi9GYnBGZHBGYm9GZHBGanBGXXBGYHBGL0YvRl1wRmBwRi9GL0ZdcEZgcEYvRi9GXXBGYHBGLw==">LyIiISwoLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDExR0YnISIiKigjIiIkIiIjRixGNEYsLUYmNiUmSSV6ZXRhR0YnRitGKUYtRixGNSooI0YsRjlGLEY0RiwtRiY2JSZGPTYjRjlGKUYtRixGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSI0RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQ0RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGW3ItRiM2KC1JJm1mcmFjR0YkNihGZG8tRiw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWkZmbi1GIzYmRmRxRl5zLUYjNihGTkZXLUZobjYkLUYjNiotRl1vNiUtRk82JVEnJiM5NTA7RicvRlNGOEYvRmJvRlxwRl5wRlxvRl5wRmRwRmdvRmpvRi9GL0Znb0Zqb0YvRi9GZ29Gam9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmpxRlxyLUYjNigtRmByNigtRiw2JFEiM0YnRi9GYnJGZXJGZ3JGanJGXHNGXnMtRiM2JkZkcUZecy1GIzYoRk5GVy1GaG42JC1GIzYqLUZdbzYlRlt0LUYjNiZGYnJGZ29Gam9GL0ZccEZecEZcb0ZecEZkcEZnb0Zqb0YvRi9GZ29Gam9GL0YvRmdvRmpvRi9GL0Znb0Zqb0Yv">LyIiISwoLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDQ0R0YnRiwqKCNGLCIiI0YsRjRGLC1GJjYlJkklemV0YUdGJ0YrRilGLUYsISIiKigjIiIkRjdGLEY0RiwtRiY2JSZGOzYjRjdGKUYtRixGLA==</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L1673" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># If any of T11,T41,or T44 is nonzero, have at most 7 symmetries
# A duality transformation induces (tau[1],tau[4])-&gt;(tau[4],tau[1]).
# This induces (T11,T41,T44)-&gt;(T44,T41,T11).
# Thus, if T44 is nonzero, we may instead assume T11 is nonzero.</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T11 nonzero (found: N.6-1, N.6-2, and N.7-1)</Text-field></Title>
<Group labelreference="L1667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T11=1,zeta[2]=3*zeta[1]+Z21*o[1] + Z24*o[4]]: # At most 7 syms.
rel17:=UpdateRel(%,16): # zeta[1], nu[3] remain</Text-field>
</Input>
</Group>
<Group labelreference="L1649" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[1],17) &amp;w o[1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSI0RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQxRidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGW3ItRiM2KC1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GZHFGYnItRiM2KEZORlctRmhuNiQtRiM2Ki1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDQxR0YnRiwqKCIiI0YsRjRGLC1GJjYlJkklemV0YUdGJ0YrRilGLUYsRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1648" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Embedding(17);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNigtRiw2Ji1GNDYlUSRaMjFGJy9GOFEldHJ1ZUYnL0Y7USdpdGFsaWNGJy1GTDYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RJjAuMGVtRicvRltvRltwLUYxNiUtRjQ2JVEib0YnRmNvRmVvLUYsNiYtRkA2JFEiMUYnRjpGQ0ZGRjpGSEY6LUZMNi1RIitGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GW3EtRiw2Ji1GNDYlUSRaMjRGJ0Zjb0Zlb0Znby1GMTYlRl9wLUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEY6RmdwLUYsNiYtRkA2JFEiM0YnRjpGZ28tRjE2JUYzRmJwRkhGOkY6RkNGRkY6LUZMNi1RIixGJ0Y6Rk8vRlJGZG9GU0ZVRldGWUZlbkZqby9GW29RLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlLUY0NiVRJyYjOTU3O0YnRjdGOkZicEZIRkstRiw2KEZeckZncC1GLDYoLUkmbWZyYWNHRiQ2KEZkcEZmcS8lLmxpbmV0aGlja25lc3NHRmZwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhzLyUpYmV2ZWxsZWRHRjlGZ29GXm9GQ0ZGRjpGZ3AtRiw2KEZhc0Znb0ZdcUZDRkZGOkY6RkNGRkY6RmByLUYsNigtRjE2JUZqckY9RkhGSy1GQDYkRkpGOkZDRkZGOkZgci1GLDYoLUYxNiUtRjQ2JVEnJiM5NjQ7RidGN0Y6RmJwRkhGSy1GLDYmLUYsNiYtRjQ2JVEkVDQxRidGY29GZW9GZ29GYnFGOkZncEZdcEY6RkNGRkY6RmByLUYsNigtRjE2JUZpdEY9RkhGS0ZjdEZDRkZGOkZgci1GLDYoLUYxNiVGaXQtRiw2JkZbckZDRkZGOkZIRktGY3RGQ0ZGRjpGYHItRiw2KC1GMTYlRml0RmRxRkhGSy1GLDYmLUYsNiZGYHVGZ29GXXBGOkZncC1GLDYmLUY0NiVRJFQ0NEYnRmNvRmVvRmdvRmJxRjpGOkZDRkZGOkZgci1GLDYoLUYxNiVGaXQtRiw2Ji1GQDYkUSI1RidGOkZDRkZGOkZIRktGY3RGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyovJkklemV0YUc2IjYjIiIjLCgqJkkkWjIxR0YmIiIiJkkib0dGJjYjRixGLEYsKiZJJFoyNEdGJkYsJkYuNiMiIiVGLEYsKiYiIiRGLCZGJUYvRixGLC8mSSNudUdGJkYvLChGN0YsKigjRixGNEYsRitGLEYtRixGLCooRj1GLEYxRixGMkYsRiwvJkY6RiciIiEvJkkkdGF1R0YmRi8sJiomSSRUNDFHRiZGLEYyRixGLEYtRiwvJkZERidGQS8mRkQ2I0Y2RkEvJkZERjMsJiomRkdGLEYtRixGLComSSRUNDRHRiZGLEYyRixGLC8mRkQ2IyIiJkZB</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T41 nonzero (found: N.6-1)  Note: A posteriori, T44 is necessarily nonzero as well.</Text-field></Title>
<Group labelreference="L1660" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T41=1,zeta[1]=Z11*o[1] + Z14*o[4]]: # At most 6 syms
rel18:=UpdateRel(%,17): # nu[3] remains</Text-field>
</Input>
</Group>
<Group labelreference="L1652" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[1],18);
0 = GetRel(tau[4],18); # T44 does not vary vertically. On admissible structures, it is constant.
[pick(rhs(%%),o[1],o[4]),pick(rhs(%),o[1],o[4])]:
op(solve(%,[Z11,Z14]));
rel19:=UpdateRel(%,18):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYjNigtSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmlvLUYjNiQtSSNtaUdGJDYlUSRaMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUYjNiZGaW5GZW8tRl5wNiVRJFoxMUYnRmFwRmRwRi9GW3EtRiM2KEZZRmVvLUYjNiQtRl5wNiVRJFoyMUYnRmFwRmRwRi9GZnBGaXBGL0YvRi9GZW8tRiM2KC1GTTYkLUklbXN1YkdGJDYlLUZecDYlUSJvRidGYXBGZHAtRiM2JkZmbkZmcEZpcEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmhvRmpvLUZNNiQtRl9yNiVGYXItRiM2Ji1GLDYkUSI0RidGL0ZmcEZpcEYvRmZyRi9GZnBGaXBGL0YvRmZwRmlwRi8=">LyIiISomLCgqJiMiIiIiIiNGKEkkWjI0RzYiRighIiIqJkYpRihJJFoxMUdGK0YoRiwqJkYnRihJJFoyMUdGK0YoRixGKC1JIyZ3R0YrNiQmSSJvR0YrNiNGKCZGNTYjIiIlRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmZuLUkjbWlHRiQ2JVEkWjE0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZlby1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGL0ZVLyUubGluZXRoaWNrbmVzc0dGXnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3AvJSliZXZlbGxlZEdGOEZYLUYjNiQtRmluNiVRJFoyNEYnRlxvRl9vRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRmRvRmZvLUYjNigtRiw2JFEiNEYnRi9GWC1GaW42JVEkVDQ0RidGXG9GX29GWC1GaW42JVEkWjExRidGXG9GX29GL0ZicS1GIzYoLUZqbzYoLUYsNiRRIjNGJ0YvRlVGX3BGYXBGZHBGZnBGWC1GIzYmRmpxRlgtRmluNiVRJFoyMUYnRlxvRl9vRi9GXXFGYHFGL0YvRi9GWC1GIzYoLUZPNiQtSSVtc3ViR0YkNiUtRmluNiVRIm9GJ0Zcb0Zfby1GIzYmRlxwRl1xRmBxRi8vJS9zdWJzY3JpcHRzaGlmdEdGLkYvLUYzNi1RJX4md35GJ0YvRjZGOUY7Rj1GP0ZBRkNGZW5GZ24tRk82JC1GYXM2JUZjcy1GIzYmRmdxRl1xRmBxRi9GaHNGL0ZdcUZgcUYvRi9GYW8tRiM2KEZddEZqcy1GTzYkLUYjNigtRmluNiVRImRGJ0Zcb0Zfby1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZW5GZ24tRk82JC1GIzYmRmpxRl1xRmBxRi9GL0ZdcUZgcUYvRi9GXXFGYHFGL0YvRl1xRmBxRi8=">LyIiISwmKiYsKiomIiIjIiIiSSRaMTRHNiJGKUYpKiYjRilGKEYpSSRaMjRHRitGKUYpKigiIiVGKUkkVDQ0R0YrRilJJFoxMUdGK0YpISIiKigjIiIkRihGKUYxRilJJFoyMUdGK0YpRjNGKS1JIyZ3R0YrNiQmSSJvR0YrNiNGKSZGPDYjRjBGKUYpLUY5NiRGPi1JImRHJSpwcm90ZWN0ZWRHNiNGMUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRaMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y+LUZcbzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRl5vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkItRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZfcC1GLDYkLUYxNiVRJFoyNEYnRjRGN0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuLUYsNihGaG5GW3AtRiw2JC1GMTYlUSRaMjFGJ0Y0RjdGPkZmcEZpcEY+Rj5GZnBGaXBGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRl5wL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkWjE0RidGNEY3RjotRiw2KC1GLDYoRmhuRltwLUYsNiYtRjE2JVEkVDQ0RidGNEY3RltwRmJxRj5GZnBGaXBGPkZbcS1GLDYoLUZpbjYoRltvLUZcbzYkUSIyRidGPkZib0Zkb0Znb0Zpb0ZbcC1GLDYmRmZyRltwRmNwRj5GZnBGaXBGPkZbcUZmbkY+RmZwRmlwRj5GZnBGaXBGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQvSSRaMTFHNiIsJiomIyIiIiIiJUYpSSRaMjRHRiVGKSEiIiomRihGKUkkWjIxR0YlRilGLC9JJFoxNEdGJSwoKihGKEYpSSRUNDRHRiVGKUYuRilGKSooI0YpIiIjRilGM0YpRitGKUYsRidGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1655" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">0 = GetRel(tau[4],19);
0 = GetRel(nu[1],19);
0 = GetRel(zeta[1],19);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIS1JIyZ3RzYiNiQmSSJvR0YmNiMiIiUtSSJkRyUqcHJvdGVjdGVkRzYjSSRUNDRHRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwsKiYsKiomIyIiIiIjO0YpKUkkWjI0RzYiIiIjRilGKSoqI0YpIiIlRilJJFQ0NEdGLUYpSSRaMjFHRi1GKUYsRilGKSooRihGKUYyRikpRjNGLkYpISIiKihGMEYpRjJGKUYrRilGNkYpLUkjJndHRi02JCZJIm9HRi02I0YpJkY8NiNGMUYpRikqJkYwRiktRjk2JEY7LUkiZEclKnByb3RlY3RlZEc2I0YsRilGNiomLCYqJiNGKUYuRilGLEYpRjYqJkYwRilGM0YpRilGKS1GOTYkRj4tRkQ2I0YyRilGKSooRjBGKUYyRiktRjk2JEY+LUZENiNGM0YpRikqKEZKRilGMkYpLUY5NiRGPkZDRilGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyIiISwuKiYsLiomIyIiIiIjO0YpKUkkWjI0RzYiIiIjRikhIiIqKCNGKSIiKUYpRixGKUkkWjIxR0YtRilGKSoqI0YpIiIlRilJJFQ0NEdGLUYpRjNGKUYsRilGKSooRihGKUY3RikpRjNGLkYpRi8qKEY1RilGN0YpRitGKUYvRi5GKUYpLUkjJndHRi02JCZJIm9HRi02I0YpJkY/NiNGNkYpRikqJkY1RiktRjw2JEY+LUkiZEclKnByb3RlY3RlZEc2I0YzRilGLyomRjVGKS1GPDYkRj4tRkc2I0YsRilGLyomLCYqJiNGKUYuRilGLEYpRi8qJkY1RilGM0YpRilGKS1GPDYkRkEtRkc2I0Y3RilGKSooRjVGKUY3RiktRjw2JEZBRkZGKUYpKiYsJiomRlJGKUY3RilGL0Y1Ri9GKS1GPDYkRkFGTUYpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1641" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pick(GetRel(nu[1],19),o[1], o[4]):
eq1:=map(factor,collect(%,T44));
pick(GetRel(zeta[1],19),o[1],o[4]):
eq2:=map(factor,collect(%,T44));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIzE2RidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkWjIxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRmduNiRRIjJGJ0Y5RmZvLUYsNiVRJFoyNEYnRi9GMkY5RjlGOUZecS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm8tRiw2JVEkVDQ0RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRllGZm8tRiM2JC1GX3A2JUZhcUZecUZkcUY5RmpxRl1yRjlGOUZqcUZdckY5">LCYqKCMiIiIiIztGJSksJkkkWjIxRzYiRiUqJiIiI0YlSSRaMjRHRipGJSEiIkYsRiVJJFQ0NEdGKkYlRi4qJkYkRiUpRi1GLEYlRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYrLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIzE2RidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkWjIxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRmduNiRRIjJGJ0Y5RmZvLUYsNiVRJFoyNEYnRi9GMkY5RjlGOUZecS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm8tRiw2JVEkVDQ0RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZpcC1GIzYoRllGZm8tRiM2JC1GX3A2JUZhcUZecUZkcUY5RmpxRl1yRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2KC1GWjYoRmZuLUZnbjYkUSI4RidGOUZdb0Zfb0Zib0Zkb0Zmby1GIzYmRmFxRmZvRmZwRjlGanFGXXJGOUZlckZecUY5RmpxRl1yRjk=">LCoqKCMiIiIiIztGJSksJkkkWjIxRzYiRiUqJiIiI0YlSSRaMjRHRipGJSEiIkYsRiVJJFQ0NEdGKkYlRi4qJkYkRiUpRi1GLEYlRi4qKCNGJSIiKUYlRi1GJUYpRiVGJUYsRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1643" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval([eq1,eq2],Z24=0); # no solution
eval([eq1,eq2],Z21=2*Z24); # no solution
op(solve([eq1,eq2],[T44,Z21])); # Note Z24^2 + 16 = 0 iff Z21=2*Z24, which is not allowed.
rel20:=UpdateRel(%,19):
[Z24=4*a]:
rel21:=UpdateRel(%,20):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZRNiRRIzE2RidGNC8lLmxpbmV0aGlja25lc3NHRlMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZW4vJSliZXZlbGxlZEdGOS1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRl5vLUYsNiYtSSNtaUdGJDYlUSRUNDRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGam4tSSVtc3VwR0YkNiUtRmNvNiVRJFoyMUYnRmZvRmlvLUZRNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGZ3BGanBGNC1GMTYtUSIsRidGNEY3L0Y7RmhvRjxGPkZARkJGREZdby9GSlEsMC4zMzMzMzMzZW1GJy1GLDYnRjBGSy1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSUZhcEY0RmdwRmpwRjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQsJCooIyIiIiIjO0YmSSRUNDRHNiJGJilJJFoyMUdGKSIiI0YmISIiLCZGJEYtRixGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSMxNkYnRjcvJS5saW5ldGhpY2tuZXNzR0Y2LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkEvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0ZGLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUYsNiQtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRaMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRictRjQ2JFEiMkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGNy1GSDYtUSIsRidGN0ZLL0ZORmNvRk9GUUZTRlVGV0ZZL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYmRmZvLUZINi1RIitGJ0Y3RktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xLUYsNigtRjE2KC1GNDYkUSIzRidGN0Y6Rj1GP0ZCRkRGR0ZobkZccEZfcEY3RjdGXHBGX3BGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQsJComIyIiIiIjO0YmKUkkWjI0RzYiIiIjRiZGJiwmRitGJiomIyIiJEYnRiZGKEYmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSRUNDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSZtZnJhY0dGJDYoLUYsNiYtSSVtc3VwR0YkNiUtRjE2JVEkWjI0RidGNEY3LUkjbW5HRiQ2JFEiNEYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj4tRiw2Ji1GWjYlLUYjNiQtRiw2Ji1GLDYkLUZaNiVGZm4tRmpuNiRRIjJGJ0Y+Rl1vRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZocC1Gam42JFEjMTZGJ0Y+Rj5GPkZhcEZdb0Zgb0Zjb0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0ZCRmBvRmNvRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVRJFoyMUYnRjRGN0Y6LUZVNigtRiw2Ji1GLDYmRl1wLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZ3BGaXBGanBGPkZgb0Zjb0Y+LUYsNiZGZm5GYG9GY29GPkZdcUZgcUZjcUZlcUZgb0Zjb0Y+RmBvRmNvRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvSSRUNDRHNiIqJilJJFoyNEdGJSIiJSIiIiksJiokKUYoIiIjRipGKiIjO0YqRi8hIiIvSSRaMjFHRiUqJiwmRi1GKkYwRjFGKkYoRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1654" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(GetRel(Omega[1..10],21),[d(a)=0]); # structure found!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1647" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(v-&gt;lhs(v)=collect(rhs(v),[o[1],o[4]]),Embedding(21)):
map(w-&gt;lhs(w)=map(simplify,rhs(w)),%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NysvJkklemV0YUc2IjYjIiIiLCYqKCwmKiYiIiNGKClJImFHRiZGLUYoRihGKCEiIkYoJkkib0dGJkYnRihGL0YwRjAqKiwmRixGKEYoRihGKEYvRigmRjI2IyIiJUYoLCYqJEYuRihGKEYoRihGMEYwLyZGJTYjRi0sJiooRjRGKEYxRihGL0YwRjAqKkYrRihGL0YoRjVGKEY4RjBGMC8mSSNudUdGJkYnLCYqJkYvRihGMUYoRjAqKClGLyIiJEYoRjVGKEY4RjBGMC8mRkJGPCIiIS8mSSR0YXVHRiZGJywmRjFGKEY1RigvJkZNRjxGSi8mRk02I0ZHRkovJkZNRjYsJiooKUYvRjdGKEY1RigpRjhGLUYwRihGMUYoLyZGTTYjIiImRko=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1664" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: N.6-1

BaseStrEqns(21);
'd(nu[3])'=extD(nu[3],21);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYuNiVRImFGJ0YxRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkRlZGOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI0RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIqJkkiYUdGKUYrLUkjJndHRik2JEYnJkYoNiMiIiVGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYtLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1GaW42JFEiM0YnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtSSZtZnJhY0dGJDYoLUYjNigtRlI2JC1GIzYmLUYjNiZGXnEtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSSVtc3VwR0YkNiUtRi42JVEiYUYnRjFGNEZobi8lMXN1cGVyc2NyaXB0c2hpZnRHRmNvRjtGXXJGanFGO0Y7RltzLUYjNihGZHFGYXEtRlI2JEZWRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiZGYXNGXG9GX29GOy8lLmxpbmV0aGlja25lc3NHRlxyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmB0LyUpYmV2ZWxsZWRHRj9GXXItRiM2KEZkcUZhcS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSI1RidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRl9wRmFwLUZhcjYoLUYjNipGYXNGW3MtRlI2JC1GIzYmRmlyRmB1RmpxRjtGO0Zbcy1GIzYoRmhzRmFxLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjRGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RlxvRl9vRjstRiM2Ji1GIzYmLUYjNiRGXnNGO0ZgdUZqcUY7RlxvRl9vRjtGXHRGXnRGYXRGY3RGXXItRmFyNigtRiM2KC1GX3M2JUZhc0ZjdkZkc0Zbcy1GIzYoRl12RmFxRmd0RlxvRl9vRjtGXG9GX29GOy1GIzYmLUZfczYlLUZSNiRGaHZGO0ZobkZkc0Zcb0Zfb0Y7Rlx0Rl50RmF0RmN0RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsLC1JIyZ3R0YpNiQmSSNudUdGKTYjIiIkJkYoNiMiIiIhIiIqKCwmKiZGM0Y2KUkiYUdGKUYrRjZGNkY2RjdGNkY8RjctRi42JEY0RidGNkY3LUYuNiRGNCZGKDYjIiImRjcqKkY8RjYsJkY6RjZGNkY2RjYsJiokRjtGNkY2RjZGNkY3LUYuNiRGJyZGKDYjIiIlRjZGNiooKUY8RkxGNilGRkYrRjctRi42JEZKRkFGNkY3</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYsLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnL0YyRj9GO0ZmbkZhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjRGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZnEtSSZtZnJhY0dGJDYoLUYjNigtRlI2JC1GIzYmLUYjNiZGaG4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tSSVtc3VwR0YkNiUtRi42JVEiYUYnRjFGNC1GaW42JFEiMkYnRjsvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zjb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGZXFGZ3EtRmluNiRRIjFGJ0Y7RjtGO0Zjci1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGZHNGXG9GX29GO0Zhb0Y7RmZwLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GOy1GIzYmRmlyRlxvRl9vRjsvJS5saW5ldGhpY2tuZXNzR0Zmcy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZndC8lKWJldmVsbGVkR0Y/RmFzLUYjNihGaXNGZnAtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGYXMtRmlxNigtRiM2KkZpckZjci1GUjYkLUYjNiZGYXJGYnFGZHNGO0Y7RmNyLUYjNihGX3RGZnBGaXBGXG9GX29GO0Zcb0Zfb0Y7LUYjNiYtRiM2Ji1GIzYkRmZyRjtGYXNGZHNGO0Zcb0Zfb0Y7RmN0RmV0Rmh0Rmp0RmFzLUYjNihGaXBGZnBGXnVGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsLC1JIyZ3R0YpNiQmSSNudUdGKUYqJkYoNiMiIiUiIiIqKCwmKiZGK0Y1KUkiYUdGKSIiI0Y1RjVGNUY1RjVGOiEiIi1GLjYkJkYoNiNGNUYnRjVGPC1GLjYkRj8mRig2IyIiJkY1KipGOkY1LCZGOEY1RjVGPEY1LCYqJEY5RjVGNUY1RjVGPC1GLjYkRidGMkY1RjUtRi42JEYyRkNGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1JJm1mcmFjR0YkNigtRiM2KC1GUjYkLUYjNiYtRiM2JC1JJW1zdXBHRiQ2JS1GLjYlUSJhRidGMUY0LUZpbjYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHRmNvRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GaW42JFEiMUYnRjtGO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlRlktRiM2JkZbckZcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Zcb0Zfb0Y7LUYjNiZGYHFGXG9GX29GOy8lLmxpbmV0aGlja25lc3NHRl1yLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRj9GXG9GX29GO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJCooLCYqJClJImFHRikiIiMiIiJGM0YzRjNGM0YxISIiLUkjJndHRik2JCZGKDYjRjNGJ0YzRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GaW42JFEiNEYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRi42JVEiYUYnRjFGNEZeci1GIzYoRl5wRmdwLUZSNiRGVkY7RlxvRl9vRjtGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRmZxRmhxLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMkYnRjtGXG9GX29GO0Zhb0Y7RmdwLUZSNiQtRlc2JUZZLUYjNiZGW3JGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGY3EtSSZtZnJhY0dGJDYoLUYjNipGW3JGXnItSSVtc3VwR0YkNiVGYXJGYHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zjb0Zeci1GIzYoRmZzRmdwRmZyRlxvRl9vRjtGXG9GX29GOy1GIzYmLUYjNiYtRiM2JC1GYnQ2JUZhckZjc0ZkdEY7RmhyRmRwRjtGXG9GX29GOy8lLmxpbmV0aGlja25lc3NHRmZwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmR1LyUpYmV2ZWxsZWRHRj9GO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjIqKCIiJUYySSJhR0YpRjItRi42JEYwRidGMiEiIi1GLjYkJkYoNiMiIiMmRig2I0Y3RjIqKkY3RjIpRjhGNUYyLCYqJClGOEZARjJGMkYyRjJGOy1GLjYkRkFGJ0YyRjs=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjNGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNjAtRiM2KC1Gam42JFEiMkYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRi42JVEiYUYnRjFGNEZicC1GIzYoLUZSNiRGVkY7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JS1GLjYlUSJvRidGMUY0LUYjNiYtRmpuNiRRIjFGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfci1JJm1mcmFjR0YkNigtRiM2KkZfcEZicC1JJW1zdXBHRiQ2JUZlcEZpbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmRvRmJwLUYjNihGanBGXHEtRlI2JC1GVzYlRmNxLUYjNiYtRmpuNiRRIjRGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7Rl1vRmBvRjstRiM2Ji1GIzYmLUYjNiQtRmdyNiVGZXBGX3BGaXJGO0ZbckZocUY7Rl1vRmBvRjsvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidC8lKWJldmVsbGVkR0Y/RltyLUYjNihGX3FGXHEtRlI2JC1GVzYlRmNxLUYjNiZGX3BGXW9GYG9GO0Zib0Y7Rl1vRmBvRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZeckZgci1GIzYoRl9xRlxxLUZSNiQtRlc2JUZjcUZnbkZib0Y7Rl1vRmBvRjtGW3ItRiM2KEZfcUZccUZdc0Zdb0Zgb0Y7Rl91LUYjNihGaXRGXHFGXXNGXW9GYG9GO0Zbci1GYnI2KC1GIzYoLUZncjYlRmVwRmNzRmlyRmJwLUYjNihGZHVGXHFGXXNGXW9GYG9GO0Zdb0Zgb0Y7LUYjNiYtRmdyNiUtRlI2JEZoc0Y7Rl9wRmlyRl1vRmBvRjtGXnRGYHRGY3RGZXRGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIkLDAqKCIiIyIiIkkiYUdGKUYvLUkjJndHRik2JEYnJkkib0dGKTYjRi9GL0YvKipGLkYvKUYwRitGLywmKiQpRjBGLkYvRi9GL0YvISIiLUYyNiRGJyZGNTYjIiIlRi9GLy1GMjYkRjQmRjU2I0YuRi8tRjI2JEY0JkY1RipGPC1GMjYkRjRGP0YvLUYyNiRGREY/RjwqKClGMEZBRi8pRjlGLkY8LUYyNiRGSEY/Ri9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1670" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T41=0 (found: N.6-2 and N.7-1)</Text-field></Title>
<Group labelreference="L1661" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T41=0]: # At most 7 syms; zeta[1], nu[3] remain.
rel18:=UpdateRel(%,17):
0 = GetRel(tau[1],18);
[Z24=0]:
rel19:=UpdateRel(%,18):
0 = GetRel(tau[4],19) &amp;w o[1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRlkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmRvLUYjNiYtSSNtaUdGJDYlUSRaMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGYG8tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GaW82JVEib0YnRlxwRl9wLUYjNiZGVy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmNvRmVvLUZkcDYkLUZncDYlRmlwLUYjNiYtRiw2JFEiNEYnRi9GXnFGYXFGL0ZjcUYvRl5xRmFxRi9GL0ZecUZhcUYvRl5xRmFxRi9GXnFGYXFGLw==">LyIiISwkKigjIiIiIiIjRidJJFoyNEc2IkYnLUkjJndHRio2JCZJIm9HRio2I0YnJkYvNiMiIiVGJyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjJndGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRk82JVEib0YnRlJGVS1GIzYmLUYsNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdGLi1GMzYtUSIsRidGL0Y2L0Y6RlRGO0Y9Rj9GQUZDRlovRklRLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Ji1GLDYkUSI0RidGL0Znb0Zqb0YvRlxwRl5wLUYjNigtRk82JVEiZEYnRlJGVUZXLUZobjYkLUYjNiYtRk82JVEkVDQ0RidGUkZVRmdvRmpvRi9GL0Znb0Zqb0YvRmdvRmpvRi9GL0Znb0Zqb0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGW3ItRiM2KEZocC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRlpGZm5GZHFGX3ItRiM2KEZORlctRmhuNiQtRiM2Ki1GXW82JS1GTzYlUScmIzk1MDtGJy9GU0Y4Ri9GYm9GXHBGXnBGXG9GXnBGZHBGZ29Gam9GL0YvRmdvRmpvRi9GL0YvRmdvRmpvRi8=">LyIiISwmLUkjJndHNiI2JSZJIm9HRic2IyIiIiZGKjYjIiIlLUkiZEclKnByb3RlY3RlZEc2I0kkVDQ0R0YnRiwqKEYvRixGNEYsLUYmNiUmSSV6ZXRhR0YnRitGKUYtRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1665" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T44 nonzero (found: N.6-2)</Text-field></Title>
<Group labelreference="L1669" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T44=1,zeta[1]=Z11*o[1] + Z14*o[4]]: # At most 6 syms; nu[3] remains.
rel20:=UpdateRel(%,19):
0 = GetRel(tau[4],20);
solve(ScalarForm(rhs(%)),{Z11});
rel21:=UpdateRel(%,20):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZVLUYjNiYtRiw2JFEiNEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZqbi1JI21pR0YkNiVRJFoxMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWLUYjNigtSSZtZnJhY0dGJDYoLUYsNiRRIjNGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y4RmZuLUYjNiQtRl1vNiVRJFoyMUYnRmBvRmNvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GZm4tRiM2KC1GTTYkLUklbXN1YkdGJDYlLUZdbzYlUSJvRidGYG9GY28tRiM2Ji1GLDYkRmVwRi9GYnFGZXFGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8tRjM2LVElfiZ3fkYnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbby1GTTYkLUZccjYlRl5yLUYjNiZGWUZicUZlcUYvRmVyRi9GYnFGZXFGL0YvRmJxRmVxRi8=">LyIiISomLCYqJiIiJSIiIkkkWjExRzYiRighIiIqJiMiIiQiIiNGKEkkWjIxR0YqRihGK0YoLUkjJndHRio2JCZJIm9HRio2I0YoJkY1NiNGJ0Yo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUSRaMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Jy1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y+LUZcbzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmBwLUYsNiQtRjE2JVEkWjIxRidGNEY3Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkZncEZqcEY+RmdwRmpwRj5GZ3BGanBGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMvSSRaMTFHNiIsJComIyIiJCIiKSIiIkkkWjIxRzYiIiIiISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1645" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Omega[1..10],rel21); # Z14, Z21 are constant for homogeneous structures
eval(GetRel(Omega[1..10],21),[d(Z21)=0,d(Z14)=0]); # structure found!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y0LUZRNiRRIjhGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmbi8lKWJldmVsbGVkR0Y5LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGX28tRiw2Ji1JI21pR0YkNiVRJFoyMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Zbby1JJW1zdWJHRiQ2JS1GZG82JVEib0YnRmdvRmpvLUYsNiYtRlE2JEZZRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjRGZnBGaXBGNC1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSS1GLDYmLUZkbzYlUSRaMTRGJ0Znb0Zqb0Zbby1GXXA2JUZfcC1GLDYmLUZRNiRRIjRGJ0Y0RmZwRmlwRjRGW3FGNEY0LUYxNi1RIixGJ0Y0RjcvRjtGaW9GPEY+RkBGQkZERl5vL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNidGMC1GLDYoLUZONihGZHBGVEZXRlpGZ25GaW5GW29GYW9GZnBGaXBGNEZecS1GLDYoRlBGW29GY3FGW29GZnFGNEY0Rl1yLUYsNidGMEZlckZecUZhcUY0Rl1yLUZRNiRGXXFGNEZdci1GXXA2JS1GZG82JVEnJiM5NTc7RicvRmhvRjlGNC1GLDYmRlBGZnBGaXBGNEZbcUZdckZccEZdckZdc0ZdckZdc0ZdckZmcUZdckZdc0ZmcEZpcEY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NywsJiooIyIiJCIiKSIiIkkkWjIxRzYiRigmSSJvR0YqNiNGKEYoISIiKiZJJFoxNEdGKkYoJkYsNiMiIiVGKEYoLCYqKCNGKEYnRihGKUYoRitGKEYuKihGJkYoRjBGKEYxRihGKCwmRjVGLkYvRigiIiEmSSNudUdGKjYjRiZGK0Y5RjlGMUY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1644" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Embedding(21);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYsNigtSSZtZnJhY0dGJDYoLUZANiRRIjNGJ0Y6LUZANiRRIjhGJ0Y6LyUubGluZXRoaWNrbmVzc0dGQi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcC8lKWJldmVsbGVkR0Y5LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GXHEtRiw2Ji1GNDYlUSRaMjFGJy9GOFEldHJ1ZUYnL0Y7USdpdGFsaWNGJ0ZocC1GMTYlLUY0NiVRIm9GJ0ZjcUZlcUY9RkhGOkZDRkZGOi1GTDYtUSIrRidGOkZPRlFGU0ZVRldGWUZlbkZhb0Zjby1GLDYmLUY0NiVRJFoxNEYnRmNxRmVxRmhwLUYxNiVGaXEtRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGOkZDRkZGOi1GTDYtUSIsRidGOkZPL0ZSRmRxRlNGVUZXRllGZW5GW3EvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzLUYsNiYtRkA2JFEiMkYnRjpGQ0ZGRjpGSEZLLUYsNidGXm8tRiw2KC1GZ282KEY/RlxwRl9wRmFwRmRwRmZwRmhwRl5xRkNGRkY6RlxyLUYsNihGaW9GaHBGYXJGaHBGZHJGOkY6RkNGRkY6RltzLUYsNigtRjE2JS1GNDYlUScmIzk1NztGJ0Y3RjpGPUZIRkstRiw2J0Zeb0ZcdEZcckZfckY6RkNGRkY6RltzLUYsNigtRjE2JUZmdEZlc0ZIRkstRkA2JEZKRjpGQ0ZGRjpGW3MtRiw2KC1GMTYlLUY0NiVRJyYjOTY0O0YnRjdGOkY9RkhGS0ZncUZDRkZGOkZbcy1GLDYoLUYxNiVGZXVGZXNGSEZLRl91RkNGRkY6RltzLUYsNigtRjE2JUZldS1GLDYmRmlvRkNGRkY6RkhGS0ZfdUZDRkZGOkZbcy1GLDYoLUYxNiVGZXVGZnJGSEZLRmRyRkNGRkY6RltzLUYsNigtRjE2JUZldS1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGS0ZfdUZDRkZGOkZDRkZGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NysvJkklemV0YUc2IjYjIiIiLCYqKCMiIiQiIilGKEkkWjIxR0YmRigmSSJvR0YmRidGKCEiIiomSSRaMTRHRiZGKCZGMDYjIiIlRihGKC8mRiU2IyIiIywmKigjRihGLUYoRi5GKEYvRihGMSooRixGKEYzRihGNEYoRigvJkkjbnVHRiZGJywmRjxGMUYyRigvJkZBRjkiIiEvJkkkdGF1R0YmRidGLy8mRkhGOUZFLyZGSDYjRixGRS8mRkhGNUY0LyZGSDYjIiImRkU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1658" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found!
BaseStrEqns(21);
'd(nu[3])'=extD(nu[3],21);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjtGaG4vJS5saW5ldGhpY2tuZXNzR0ZpcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiYtRi42JVEkWjIxRidGMUY0RmNxLUYjNigtRlI2JC1GVzYlRlktRiM2JkZncEZcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZfcEZhcC1GIzYoRmhuRmNxLUYuNiVRJFoxNEYnRjFGNEZjcS1GIzYoRmZyRmNyLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjRGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGaHItRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7LUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0ZjckZdckZcb0Zfb0Y7RmhyLUYjNihGYnNGY3ItRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNUYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKiooIyIiIkYrRi9JJFoyMUdGKUYvLUkjJndHRik2JCZGKDYjRi9GJ0YvISIiKihGK0YvSSRaMTRHRilGLy1GMjYkRicmRig2IyIiJUYvRjYtRjI2JCZJI251R0YpNiMiIiRGNEY2LUYyNiRGOyZGKDYjIiImRjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1JJm1mcmFjR0YkNihGZHAtRmluNiRRIjRGJ0Y7LyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUYuNiVRJFoyMUYnRjFGNEZqci1GIzYoRl5wRmdwLUZSNiRGVkY7RlxvRl9vRjtGO0Zcb0Zfb0Y7RmNxLUYjNihGXnJGanItRi42JVEkWjE0RidGMUY0RmpyLUYjNihGZHNGZ3AtRlI2JC1GVzYlRlktRiM2JkZeckZcb0Zfb0Y7RmFvRjtGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGZnFGaHEtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RicvRjJGP0Y7RmZuRmFvRjtGZ3BGXXRGXG9GX29GO0Y7RlxvRl9vRjs=">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiImRjIqKCNGMiIiJUYySSRaMjFHRilGMi1GLjYkRjBGJ0YyISIiKihGOEYySSRaMTRHRilGMi1GLjYkRicmRig2I0Y4RjJGPC1GLjYkJkkjbnVHRilGKkZBRjI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYrLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjstRmluNiRRIjJGJ0Y7LyUubGluZXRoaWNrbmVzc0dGaXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUYuNiVRJFoyMUYnRjFGNEZmcS1GIzYoLUZSNiQtRlc2JUZZLUYjNiZGZ3BGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1GaW42JFEiNEYnRjtGZnEtRi42JVEkWjE0RidGMUY0RmZxLUYjNigtRlI2JC1GVzYlRlktRiM2JkZgc0Zcb0Zfb0Y7RmFvRjtGZnJGaXJGXG9GX29GO0Y7RltzLUYjNihGYHJGZnItRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiM0YnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGW3MtRiM2KC1GUjYkLUZXNiVGWS1GIzYmRmpwRlxvRl9vRjtGYW9GO0ZmckZoc0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKiooIyIiIiIiI0YvSSRaMjFHRilGLy1JIyZ3R0YpNiQmRig2I0YvRidGLyEiIiooIiIlRi9JJFoxNEdGKUYvLUYzNiQmRig2I0Y5RidGL0YvLUYzNiRGNSZGKDYjIiIkRi8tRjM2JCZGKDYjRjBGPUYv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjNGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiwtRiM2KC1GUjYkLUZXNiUtRi42JVEib0YnRjFGNC1GIzYmLUZqbjYkUSIxRidGO0Zdb0Zgb0Y7RmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmNwLUYjNiYtRmpuNiRRIjJGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3ItRiM2KC1JJm1mcmFjR0YkNihGaHAtRmpuNiRRIjRGJ0Y7LyUubGluZXRoaWNrbmVzc0dGanAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXIvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUYuNiVRJFoyMUYnRjFGNEZecy1GIzYoLUZSNiRGVkY7RltxRl9wRl1vRmBvRjtGO0Zdb0Zgb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGanFGXHItRiM2KEZkcUZecy1GLjYlUSRaMTRGJ0YxRjRGXnMtRiM2KEZoc0ZbcS1GUjYkLUZXNiVGY3AtRiM2JkZickZdb0Zgb0Y7RmJvRjtGXW9GYG9GO0Y7RmdxLUYjNigtRlI2JC1GVzYlRmNwRmduRmJvRjtGW3FGZHRGXW9GYG9GO0ZncS1GIzYoRl9wRltxRmR0Rl1vRmBvRjtGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIkLCwtSSMmd0dGKTYkJkkib0dGKTYjIiIiJkYxNiMiIiNGMyooI0YzIiIlRjNJJFoyMUdGKUYzLUYuNiRGJ0YwRjNGMyooRjZGM0kkWjE0R0YpRjMtRi42JEYnJkYxNiNGOUYzISIiLUYuNiQmRjFGKkZBRjMtRi42JEYwRkFGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1635" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T44=0 (found: N.7-1)</Text-field></Title>
<Group labelreference="L1656" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T44=0]: # At most 7 syms; nu[3],zeta[1] remain
rel20:=UpdateRel(%,19):</Text-field>
</Input>
</Group>
<Group labelreference="L1659" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Omega[1..10],rel20); # Z21 is constant for homogeneous structures
eval(GetRel(Omega[1..10],20),d(Z21)=0); # structure found!</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NTA7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLDYmLUkjbW5HRiQ2JFEiMUYnRjgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGOC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRjgvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiYtRjI2JVEkWjIxRicvRjZGUS9GOVEnaXRhbGljRictRko2LVExJkludmlzaWJsZVRpbWVzO0YnRjhGTS9GUEY3RlJGVEZWRlhGWkZmbi9Gam5GaG4tRi82JS1GMjYlUSJvRidGY29GZG9GO0ZGRjgtRko2LVEiK0YnRjhGTUZpb0ZSRlRGVkZYRlovRmduUSwwLjIyMjIyMjJlbUYnL0ZqbkZkcC1GLDYmLUY+NiRRIjNGJ0Y4RmZvRi5GOEY4RkktRiw2JkYuRmBwLUYsNigtSSZtZnJhY0dGJDYoRj0tRj42JFEiNEYnRjgvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlxLyUpYmV2ZWxsZWRHRjdGZm9GXm9GQUZERjhGOEZJLUY+NiRGSEY4RkktRi82JS1GMjYlUScmIzk1NztGJ0Y1RjgtRiw2JkZocEZBRkRGOEZGRklGW3BGSUZeckZJRl5yRklGXnJGSUZeckZBRkRGOEY4LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NywmSSV6ZXRhRzYiNiMiIiIsJiomSSRaMjFHRiVGJyZJIm9HRiVGJkYnRicqJiIiJEYnRiNGJ0YnLCZGI0YnKigjRiciIiVGJ0YqRidGK0YnRiciIiEmSSNudUdGJTYjRi5GK0YzRjNGM0Yz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1657" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Embedding(20);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRiw2Ji1GNDYlUSRaMjFGJy9GOFEldHJ1ZUYnL0Y7USdpdGFsaWNGJy1GTDYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RJjAuMGVtRicvRltvRltwLUYxNiUtRjQ2JVEib0YnRmNvRmVvLUYsNiYtRkA2JFEiMUYnRjpGQ0ZGRjpGSEY6LUZMNi1RIitGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GW3EtRiw2Ji1GQDYkUSIzRidGOkZnby1GMTYlRjNGYnBGSEY6RjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUkZkb0ZTRlVGV0ZZRmVuRmpvL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6RmJwRkhGSy1GLDYmRmJxRmdwLUYsNigtSSZtZnJhY0dGJDYoRmRwLUZANiRRIjRGJ0Y6LyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3MvJSliZXZlbGxlZEdGOUZnb0Zeb0ZDRkZGOkY6RkNGRkY6RmRxLUYsNigtRjE2JUZeckY9RkhGSy1GQDYkRkpGOkZDRkZGOkZkcS1GLDYoLUYxNiUtRjQ2JVEnJiM5NjQ7RidGN0Y6RmJwRkhGS0ZdcEZDRkZGOkZkcS1GLDYoLUYxNiVGXnRGPUZIRktGaHNGQ0ZGRjpGZHEtRiw2KC1GMTYlRl50LUYsNiZGX3FGQ0ZGRjpGSEZLRmhzRkNGRkY6RmRxLUYsNigtRjE2JUZedC1GLDYmRmhyRkNGRkY6RkhGS0Zoc0ZDRkZGOkZkcS1GLDYoLUYxNiVGXnQtRiw2Ji1GQDYkUSI1RidGOkZDRkZGOkZIRktGaHNGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyovJkklemV0YUc2IjYjIiIjLCYqJkkkWjIxR0YmIiIiJkkib0dGJjYjRixGLEYsKiYiIiRGLCZGJUYvRixGLC8mSSNudUdGJkYvLCZGMkYsKigjRiwiIiVGLEYrRixGLUYsRiwvJkY1RiciIiEvJkkkdGF1R0YmRi9GLS8mRj9GJ0Y8LyZGPzYjRjFGPC8mRj82I0Y5RjwvJkY/NiMiIiZGPA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1640" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: N.7-1

BaseStrEqns(20);
'd(nu[3])'=extD(nu[3],20);
'd(zeta[1])'=extD(zeta[1],20);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNiZGaG4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7LUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7RjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpcS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1NztGJ0ZqcEY7LUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0ZgcS1GUjYkLUZXNiVGWUZbcUZhb0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZocUZqcS1GIzYoLUkmbWZyYWNHRiQ2KEZdcS1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR0ZfcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZcdC8lKWJldmVsbGVkR0Y/Rl5wLUYjNiYtRi42JVEkWjIxRidGMUY0Rl5wLUYjNihGaXJGYHFGY3FGXG9GX29GO0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKComRisiIiItSSMmd0dGKTYkJkklemV0YUdGKTYjRi5GJ0YuRi4tRjA2JCZJI251R0YpNiMiIiQmRihGNCEiIiooI0YuIiIlRi5JJFoyMUdGKUYuLUYwNiRGO0YnRi5GLg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1JJm1mcmFjR0YkNihGYHEtRmluNiRRIjRGJ0Y7LyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUYuNiVRJFoyMUYnRjFGNEZqci1GIzYoRl5wRmdwLUZSNiRGVkY7RlxvRl9vRjtGO0Zcb0Zfb0Y7RmNxLUYjNiZGXnJGanItRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7RmJwRmFvRjtGZ3BGZHNGXG9GX29GO0Y7RmNxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnRmF0RjtGZm5GYW9GO0ZncC1GUjYkLUZXNiVGWS1GIzYmRl5yRlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiImRjIqKCNGNSIiJUYySSRaMjFHRilGMi1GLjYkRjBGJ0YyRjIqJkY4RjItRi42JCZJJXpldGFHRilGMUYnRjJGMi1GLjYkJkkjbnVHRilGKiZGKDYjRjhGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGO0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GIzYmLUYuNiVRJFoyMUYnRjFGNEZecS1GIzYoLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRGZnBGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpci1GIzYmLUZpbjYkUSIyRidGO0ZecS1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjtGXHJGYW9GO0ZgckZjckZcb0Zfb0Y7RjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJiooIyIiJEYrIiIiSSRaMjFHRilGMC1JIyZ3R0YpNiQmRig2I0YwRidGMEYwKiYiIiNGMC1GMzYkJkklemV0YUdGKUY2RidGMEYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNiYtRmluNiRRIjRGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXHItRiM2Ji1GLjYlUSRaMjFGJ0YxRjRGYXAtRiM2KC1GUjYkLUZXNiVGWUZecUZhb0Y7RmNxRmZxRlxvRl9vRjtGO0ZocS1GIzYoRmVyRmNxLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RmhxLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMkYnRjtGXG9GX29GO0Zhb0Y7RmNxLUZSNiQtRlc2JUZZLUYjNiZGXnBGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKiomIiIlIiIiLUkjJndHRik2JCZJJXpldGFHRik2I0YvRidGL0YvKiZJJFoyMUdGKUYvLUYxNiQmRihGNUYnRi9GLy1GMTYkRjomRig2IyIiJEYvLUYxNiQmRig2IyIiIyZGKDYjRi5GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjNGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiotRiM2KC1GUjYkLUZXNiUtRi42JVEib0YnRjFGNC1GIzYmLUZqbjYkUSIxRidGO0Zdb0Zgb0Y7RmJvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JC1GVzYlRmNwLUYjNiYtRmpuNiRRIjJGJ0Y7Rl1vRmBvRjtGYm9GO0Zdb0Zgb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3ItRiM2KC1JJm1mcmFjR0YkNihGaHBGZHEvJS5saW5ldGhpY2tuZXNzR0ZqcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmci8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiYtRi42JVEkWjIxRidGMUY0RltzLUYjNigtRlI2JEZWRjtGW3FGX3BGXW9GYG9GO0Y7Rl1vRmBvRjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSkZqcUZcci1GIzYmRmRxRltzLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnRmZuRjtGZnBGYm9GO0ZbcUZlc0Zdb0Zgb0Y7RjtGZ3MtRiM2KEZfcEZbcS1GUjYkLUZXNiVGY3AtRiM2Ji1Gam42JFEiNEYnRjtGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIkLCotSSMmd0dGKTYkJkkib0dGKTYjIiIiJkYxNiMiIiNGMyooI0YzRjZGM0kkWjIxR0YpRjMtRi42JEYnRjBGMyEiIiomRjZGMy1GLjYkJkklemV0YUdGKUYyRidGM0YzLUYuNiRGMCZGMTYjIiIlRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1651" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1646" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1642" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1666" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T11=T44=0, T41 nonzero (found: N.7-2)</Text-field></Title>
<Group labelreference="L1636" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T11=0,T41=1,T44=0,zeta[2]=-zeta[1]+Z21*o[1]+Z24*o[4]]:
rel17:=UpdateRel(%,16): # At most 7 syms; zeta[1], nu[3] remain
0 = GetRel(tau[1],17);
0 = GetRel(tau[4],17);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYkUSIxRidGLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRlkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmRvLUYjNiYtSSNtaUdGJDYlUSRaMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGYG8tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GaW82JVEib0YnRlxwRl9wLUYjNiZGVy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRmNvRmVvLUZkcDYkLUZncDYlRmlwLUYjNiYtRiw2JFEiNEYnRi9GXnFGYXFGL0ZjcUYvRl5xRmFxRi9GL0ZecUZhcUYvRl5xRmFxRi9GXnFGYXFGLw==">LyIiISwkKigjIiIiIiIjRidJJFoyMUc2IkYnLUkjJndHRio2JCZJIm9HRio2I0YnJkYvNiMiIiVGJyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2KC1JJm1mcmFjR0YkNigtRiw2JFEiMUYnRi8tRiw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZRLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlkvJSliZXZlbGxlZEdGOC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlxvLUYjNiYtSSNtaUdGJDYlUSRaMjRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGaG4tRiM2KC1JKG1mZW5jZWRHRiQ2JC1JJW1zdWJHRiQ2JS1GYW82JVEib0YnRmRvRmdvLUYjNiZGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHRi5GLy1GMzYtUSV+Jnd+RidGL0Y2RjlGO0Y9Rj9GQUZDRltvRl1vLUZccDYkLUZfcDYlRmFwLUYjNiYtRiw2JFEiNEYnRi9GZnBGaXBGL0ZbcUYvRmZwRmlwRi9GL0ZmcEZpcEYvRmZwRmlwRi8=">LyIiISwkKigjIiIiIiIjRidJJFoyNEc2IkYnLUkjJndHRio2JCZJIm9HRio2I0YnJkYvNiMiIiVGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1638" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[Z21=0,Z24=0]:
rel18:=UpdateRel(%,17):
TestModel(18);
Embedding(18);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYxNiVGMy1GLDYmLUZANiRRIjFGJ0Y6RkNGRkY6RkhGQ0ZGRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiUtRjQ2JVEnJiM5NTc7RidGN0Y6RmZvRkhGSy1GQDYkRkpGOkZDRkZGOkZbcC1GLDYoLUYxNiVGaHBGPUZIRktGW3FGQ0ZGRjpGW3AtRiw2KC1GMTYlLUY0NiVRJyYjOTY0O0YnRjdGOkZmb0ZIRkstRjE2JS1GNDYlUSJvRicvRjhGX3AvRjtRJ2l0YWxpY0YnLUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEZDRkZGOkZbcC1GLDYoLUYxNiVGZXFGPUZIRktGW3FGQ0ZGRjpGW3AtRiw2KC1GMTYlRmVxLUYsNiYtRkA2JFEiM0YnRjpGQ0ZGRjpGSEZLRltxRkNGRkY6RltwLUYsNigtRjE2JUZlcUZgckZIRkstRjE2JUZqcUZmb0ZIRkNGRkY6RltwLUYsNigtRjE2JUZlcS1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGS0ZbcUZDRkZGOkZDRkZGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyovJkklemV0YUc2IjYjIiIjLCQmRiU2IyIiIiEiIi8mSSNudUdGJkYrIiIhLyZGMEYnRjEvJkkkdGF1R0YmRismSSJvR0YmNiMiIiUvJkY2RidGMS8mRjY2IyIiJEYxLyZGNkY5JkY4RisvJkY2NiMiIiZGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1653" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: N.7-2
BaseStrEqns(18);
'd(zeta[1])'=extD(zeta[1],18);
'd(nu[3])'=extD(nu[3],18);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiItSSMmd0dGKTYkJkklemV0YUdGKUYqRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnRmVwRjstRiM2Ji1GaW42JFEiM0YnRjtGXG9GX29GO0Zhb0Y7RltxLUZSNiQtRlc2JUZZRmZwRmFvRjtGXG9GX29GO0ZgcS1GIzYoRmRyRltxLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKC1JIyZ3R0YpNiQmSSV6ZXRhR0YpNiMiIiJGJ0YzLUYuNiQmSSNudUdGKTYjIiIkJkYoRjIhIiItRi42JEY6JkYoNiMiIiZGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjVGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7LUYjNiYtRmluNiRRIjFGJ0Y7RlxvRl9vRjtGYW9GO0ZncC1GUjYkRlZGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGZnFGaHEtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RidGYnJGO0ZmbkZhb0Y7RmdwRl5wRlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKC1JIyZ3R0YpNiQmRig2IyIiJSZGKDYjIiImIiIiLUYuNiQmSSV6ZXRhR0YpNiNGNkYnISIiLUYuNiQmSSNudUdGKUYqRjBGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGXG9GX29GO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJC1JIyZ3R0YpNiQmSSV6ZXRhR0YpNiMiIiJGJyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiMUYnRjtGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZZLUYjNiYtRmluNiRRIjNGJ0Y7RlxvRl9vRjtGYW9GO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZ3EtRiM2KC1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZ3AtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsJi1JIyZ3R0YpNiQmRig2IyIiIiZGKDYjIiIkRjItRi42JCZGKDYjIiIjJkYoNiMiIiVGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjFGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiYtRmpuNiRRIjJGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNigtRlI2JC1GVzYlLUYuNiVRIm9GJ0YxRjRGZ25GYm9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkLUZXNiVGaXAtRiM2Ji1Gam42JFEiNEYnRjtGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIsJComIiIjRistSSMmd0dGKTYkJkkib0dGKUYqJkYzNiMiIiVGK0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjNGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNiktRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmFwLUYjNigtRlI2JC1GVzYlLUYuNiVRIm9GJ0YxRjQtRiM2Ji1Gam42JFEiMkYnRjtGXW9GYG9GO0Zib0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiQtRlc2JUZpcC1GIzYmLUZqbjYkUSI0RidGO0Zdb0Zgb0Y7RmJvRjtGXW9GYG9GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmBwRmJwLUYjNigtRlI2JC1GVzYlRmlwLUYjNiYtRmpuNiRRIjFGJ0Y7Rl1vRmBvRjtGYm9GO0ZhcS1GUjYkLUZXNiVGaXBGZ25GYm9GO0Zdb0Zgb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGYHBGYnAtRiM2KEZickZhcUZkcUZdb0Zgb0Y7RjtGXW9GYG9GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIkLCgtSSMmd0dGKTYkJkkib0dGKTYjIiIjJkYxNiMiIiUhIiItRi42JCZGMTYjIiIiJkYxRipGNy1GLjYkRjpGNEY8</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1637" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">T11=T41=T44=0 (found: N.8)</Text-field></Title>
<Group labelreference="L1668" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">[T11=0,T41=0,T44=0]:
rel17:=UpdateRel(%,16):
TestModel(17);
Embedding(17);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk1NztGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRiw2KC1JJm1mcmFjR0YkNihGPy1GQDYkUSI0RidGOi8lLmxpbmV0aGlja25lc3NHRkIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGOS1GTDYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RJjAuMGVtRicvRltvRmNwLUYsNiQtRjE2JS1GNDYlUScmIzk1MDtGJ0Y3RjpGPUZIRjpGQ0ZGRjotRkw2LVEiK0YnRjpGT0ZRRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZgcS1GLDYoRmBvRl9wLUYsNiQtRjE2JUZpcC1GLDYmLUZANiRRIjJGJ0Y6RkNGRkY6RkhGOkZDRkZGOkY6RkNGRkY6LUZMNi1RIixGJ0Y6Rk8vRlJRJXRydWVGJ0ZTRlVGV0ZZRmVuRmJwL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiVGM0ZocUZIRkstRkA2JEZKRjpGQ0ZGRjpGXXItRiw2KC1GMTYlLUY0NiVRJyYjOTY0O0YnRjdGOkY9RkhGS0ZockZDRkZGOkZdci1GLDYoLUYxNiVGXnNGaHFGSEZLRmhyRkNGRkY6Rl1yLUYsNigtRjE2JUZecy1GLDYmLUZANiRRIjNGJ0Y6RkNGRkY6RkhGS0ZockZDRkZGOkZdci1GLDYoLUYxNiVGXnMtRiw2JkZjb0ZDRkZGOkZIRktGaHJGQ0ZGRjpGXXItRiw2KC1GMTYlRl5zLUYsNiYtRkA2JFEiNUYnRjpGQ0ZGRjpGSEZLRmhyRkNGRkY6RkNGRkY6RjovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NykvJkkjbnVHNiI2IyIiIiwmKiYjRigiIiVGKCZJJXpldGFHRiZGJ0YoRigqJkYrRigmRi42IyIiI0YoRigvJkYlRjEiIiEvJkkkdGF1R0YmRidGNS8mRjhGMUY1LyZGODYjIiIkRjUvJkY4NiNGLEY1LyZGODYjIiImRjU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1650" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Structure found: N.8
BaseStrEqns(17);
'd(zeta[1])'=extD(zeta[1],17);
'd(zeta[2])'=extD(zeta[2],17);
'd(nu[3])'=extD(nu[3],17);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIxRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIzRidGOy1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7RmZuRmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZoci1GIzYoLUZfcDYoRmhuRmRwRmdwRmlwRlxxRl5xRmBxLUYjNiQtRiM2KC1GUjYkLUZXNiVGW3ItRiM2Ji1GaW42JFEiMkYnRjtGXG9GX29GO0Zhb0Y7Rl9yRmJyRlxvRl9vRjtGO0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiIsJiomIyIiJCIiJUYrLUkjJndHRik2JCZJJXpldGFHRilGKkYnRitGKyomI0YrRjBGKy1GMjYkJkY1NiMiIiNGJ0YrISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIyRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSI1RidGOy1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2JC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJy9GMkY/RjstRiM2Ji1GaW42JEZpcEY7RlxvRl9vRjtGYW9GOy1GODYtUSV+Jnd+RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GUjYkRlZGO0Zcb0Zfb0Y7RjtGXG9GX29GOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl1zLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTU3O0YnRl9yRjstRiM2Ji1GaW42JFEiM0YnRjtGXG9GX29GO0Zhb0Y7RmRyLUZSNiQtRlc2JUZZRmByRmFvRjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKRlxzRl5zLUYjNigtRl9wNihGYnJGZHBGZ3BGanBGXXFGX3FGYXEtRiM2JC1GIzYoLUZSNiQtRlc2JUZcckZmbkZhb0Y7RmRyRmdyRlxvRl9vRjtGO0Zcb0Zfb0Y7RjtGXG9GX29GOw==">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiMsKComIyIiJiIiJSIiIi1JIyZ3R0YpNiQmSSV6ZXRhR0YpNiNGMUYnRjFGMS1GMzYkJkkjbnVHRik2IyIiJCZGKEY3ISIiKiYjRjFGMEYxLUYzNiQmRjZGKkYnRjFGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSIzRidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUZpbjYkUSIxRidGOy1GaW42JFEiNEYnRjsvJS5saW5ldGhpY2tuZXNzR0ZjcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7LUYjNiZGYXBGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGanItRiM2KC1GX3A2KC1GaW42JFEiNUYnRjtGZHBGZ3BGaXBGXHFGXnFGYHEtRiM2JC1GIzYoLUZSNiQtRlc2JUZbci1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGYXJGZHJGXG9GX29GO0Y7RlxvRl9vRjtGZnItRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTc7RidGXnJGO0ZmbkZhb0Y7RmFyLUZSNiQtRlc2JUZZLUYjNiZGZHBGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiQsKComIyIiIiIiJUYvLUkjJndHRik2JCZJJXpldGFHRik2I0YvRidGL0YvKiYjIiImRjBGLy1GMjYkJkY1NiMiIiNGJ0YvRi8tRjI2JCZJI251R0YpRiomRig2I0YwRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI0RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZgcC1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjtGaG4vJS5saW5ldGhpY2tuZXNzR0ZpcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0Y/LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiM2KC1GUjYkLUZXNiUtRi42JVEnJiM5NTA7RicvRjJGP0Y7LUYjNiZGZ3BGXG9GX29GO0Zhb0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7RlxvRl9vRjtGO0Zcb0Zfb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkpGX3BGYXAtRiM2KC1GZXA2KC1GaW42JFEiM0YnRjtGaG5GanBGXHFGX3FGYXFGY3EtRiM2JC1GIzYoLUZSNiQtRlc2JUZeci1GIzYmLUZpbjYkUSIyRidGO0Zcb0Zfb0Y7RmFvRjtGZHJGZ3JGXG9GX29GO0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiUsJiomIyIiIkYrRi8tSSMmd0dGKTYkJkklemV0YUdGKTYjRi9GJ0YvISIiKiYjIiIkRitGLy1GMTYkJkY0NiMiIiNGJ0YvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJvRidGMUY0LUYjNiYtSSNtbkdGJDYkUSI1RidGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXG9GX29GO0Y7RlxvRl9vRjstRjg2LVEiPUYnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZoby1GIzYqLUYjNigtRlI2JC1GVzYlLUYuNiVRJyYjOTUwO0YnL0YyRj9GOy1GIzYmLUZpbjYkUSIxRidGO0Zcb0Zfb0Y7RmFvRjstRjg2LVElfiZ3fkYnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2JEZWRjtGXG9GX29GOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRxLUYjNigtRlI2JC1GVzYlRmJwLUYjNiYtRmluNiRRIjJGJ0Y7RlxvRl9vRjtGYW9GO0ZbcUZecUZcb0Zfb0Y7RmBxLUYjNigtRlI2JC1GVzYlRllGZnBGYW9GO0ZbcS1GUjYkLUZXNiVGWS1GIzYmLUZpbjYkUSIzRidGO0Zcb0Zfb0Y7RmFvRjtGXG9GX29GO0ZgcS1GIzYoLUZSNiQtRlc2JUZZRlxyRmFvRjtGW3EtRlI2JC1GVzYlRlktRiM2Ji1GaW42JFEiNEYnRjtGXG9GX29GO0Zhb0Y7RlxvRl9vRjtGO0Zcb0Zfb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSJvRzYiNiMiIiYsKi1JIyZ3R0YpNiQmSSV6ZXRhR0YpNiMiIiJGJ0YzLUYuNiQmRjE2IyIiI0YnRjMtRi42JCZGKEYyJkYoNiMiIiRGMy1GLjYkJkYoRjcmRig2IyIiJUYz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSV6ZXRhRzYiNiMiIiMiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUScmIzk1NztGJy9GMkY/RjstRiM2Ji1JI21uR0YkNiRRIjNGJ0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjsvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdb0Zgb0Y7RjtGXW9GYG9GOy1GODYtUSI9RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlvLUYjNigtRiM2KC1JJm1mcmFjR0YkNigtRmpuNiRRIjFGJ0Y7LUZqbjYkUSIyRidGOy8lLmxpbmV0aGlja25lc3NHRmRwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRj8tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRiM2JC1GIzYoLUZSNiQtRlc2JS1GLjYlUScmIzk1MDtGJ0ZmbkY7LUYjNiZGYnBGXW9GYG9GO0Zib0Y7LUY4Ni1RJX4md35GJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUZSNiRGVkY7Rl1vRmBvRjtGO0Zdb0Zgb0Y7LUY4Ni1RIitGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGanItRiM2KEZfcEZhcS1GIzYkLUYjNigtRlI2JC1GVzYlRlxyLUYjNiZGZXBGXW9GYG9GO0Zib0Y7RmFyRmRyRl1vRmBvRjtGO0Zdb0Zgb0Y7RmZyLUYjNigtRlI2JC1GVzYlLUYuNiVRIm9GJ0YxRjRGX3JGYm9GO0Zhci1GUjYkLUZXNiVGXnQtRiM2Ji1Gam42JFEiNEYnRjtGXW9GYG9GO0Zib0Y7Rl1vRmBvRjtGO0Zdb0Zgb0Y7">Ly1JImRHJSpwcm90ZWN0ZWRHNiMmSSNudUc2IjYjIiIkLCgqJiMiIiIiIiNGLy1JIyZ3R0YpNiQmSSV6ZXRhR0YpNiNGL0YnRi9GLyomRi5GLy1GMjYkJkY1NiNGMEYnRi9GLy1GMjYkJkkib0dGKUY2JkY/NiMiIiVGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1663" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1633" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1605" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L457" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
</Worksheet>

==> anc/ILC-initialize.txt <==
# Integrable Legendrian contact structures in dimension 5
#
# Initialization of structure equations
# 
# Author: Dennis The (February 2014)
#
# NOTE: The "Cartan" package must be installed before using this file.
# Go to http://math.colorado.edu/~jnc/Maple.html

with(Cartan); 

# Define forms

Omega:=[zeta[1],zeta[2],seq(nu[i],i=1..3),seq(tau[i],i=1..5),seq(o[i],i=1..5)]:
Form(seq(Omega[i]=1,i=1..nops(Omega))):

# Cartan connection

omega[1,1]:=1/4*(3*zeta[1]+zeta[2]): omega[1,2]:=tau[1]: omega[1,3]:=tau[2]: omega[1,4]:=tau[5]:
omega[2,1]:=o[1]: 
omega[2,2]:=nu[1]+1/4*(zeta[2]-zeta[1]):
omega[2,3]:=nu[2]: 
omega[2,4]:=tau[3]:
omega[3,1]:=o[2]:
omega[3,2]:=nu[3]:
omega[3,3]:=-nu[1]+1/4*(zeta[2]-zeta[1]):
omega[3,4]:=tau[4]:
omega[4,1]:=o[5]: 
omega[4,2]:=o[3]: 
omega[4,3]:=o[4]: 
omega[4,4]:=-1/4*(zeta[1]+3*zeta[2]):

# Structure equations

d(nu[1]):=1/2*(tau[1] &w o[1] - tau[2] &w o[2] - tau[3] &w o[3] + tau[4] &w o[4]) - nu[2] &w nu[3] + 1/2*(K22 - K33):

d(zeta[1]):=-3/2*tau[1] &w o[1] - 3/2*tau[2] &w o[2] + 1/2*tau[3] &w o[3] + 1/2*tau[4] &w o[4] - tau[5] &w o[5] + 3/2*K11 + 1/2*K44:

d(zeta[2]):=1/2*tau[1] &w o[1] + 1/2*tau[2] &w o[2] - 3/2*tau[3] &w o[3] - 3/2*tau[4] &w o[4] - tau[5] &w o[5] - 1/2*K11 - 3/2*K44:

for i from 1 to 4 do
  for j from 1 to 4 do
    if not(i=j) then
     d(omega[i,j]):=-add(omega[i,k] &w omega[k,j],k=1..4) + K||i||j:
    fi;
  od;
od;

# Test integrability in the flat case

K11:=0: K12:=0: K13:=0: K14:=0:
K21:=0: K22:=0: K23:=0: K24:=0:
K31:=0: K32:=0: K33:=0: K34:=0:
K41:=0: K42:=0: K43:=0: K44:=0:
map(v->Simf(d(d(v))),Omega):
{op(%)}:
if evalb(%<>{0}) then print("FAIL"); fi;

# Curvature module for ILC structures

oo:=(i,j)->o[i] &w o[j]:

# g[-]-values (Zero here since torsion-free)

K21:=0: K31:=0: K41:=0: K42:=0: K43:=0:

# g[0]-values

K11:=0:
K22:= -A2*oo(2,3) + A3*(oo(1,3) - oo(2,4)) + A4*oo(1,4) - B2*oo(2,5) + B3*oo(1,5) - B6*oo(3,5) - B7*oo(4,5):
K23:= +A1*oo(2,3) - A2*(oo(1,3) - oo(2,4)) - A3*oo(1,4) + B1*oo(2,5) - B2*oo(1,5) + B5*oo(3,5) + B6*oo(4,5):
K32:= -A3*oo(2,3) + A4*(oo(1,3) - oo(2,4)) + A5*oo(1,4) - B3*oo(2,5) + B4*oo(1,5) - B7*oo(3,5) - B8*oo(4,5):
K33:= -K22:
K44:=0:

# g[1]-values

K12:= -B2*oo(2,3) + B3*(oo(1,3) - oo(2,4)) + B4*oo(1,4) - C2*oo(2,5) + C3*oo(1,5) - C5*oo(3,5) - C6*oo(4,5):
K13:= +B1*oo(2,3) - B2*(oo(1,3) - oo(2,4)) - B3*oo(1,4) + C1*oo(2,5) - C2*oo(1,5) + C4*oo(3,5) + C5*oo(4,5):
K24:= -B5*oo(2,3) + B6*(oo(1,3) - oo(2,4)) + B7*oo(1,4) - C4*oo(2,5) + C5*oo(1,5) - C7*oo(3,5) - C8*oo(4,5):
K34:= -B6*oo(2,3) + B7*(oo(1,3) - oo(2,4)) + B8*oo(1,4) - C5*oo(2,5) + C6*oo(1,5) - C8*oo(3,5) - C9*oo(4,5):

# g[2]-values

K14:= -C4*oo(2,3) + C5*(oo(1,3) - oo(2,4)) + C6*oo(1,4) - D1*oo(2,5) + D2*oo(1,5) - D3*oo(3,5) - D4*oo(4,5):

# Define semibasic forms and structure equations on curvature coefficients

Form(seq(alpha||i=1,i=1..5)):
Form(seq(beta||i=1,i=1..8)):
Form(seq(gamma||i=1,i=1..9)):
Form(seq(delta||i=1,i=1..4)):

d(A1):=-( (zeta[1]+zeta[2]+4*nu[1])*A1 + 4*nu[2]*A2 ) + alpha1:
d(A2):=-( nu[3]*A1 + (zeta[1]+zeta[2]+2*nu[1])*A2 + 3*nu[2]*A3 ) + alpha2:
d(A3):=-( 2*nu[3]*A2 + (zeta[1]+zeta[2])*A3 + 2*nu[2]*A4 ) + alpha3:
d(A4):=-( 3*nu[3]*A3 + (zeta[1]+zeta[2]-2*nu[1])*A4 + nu[2]*A5 ) + alpha4:
d(A5):=-( 4*nu[3]*A4 + (zeta[1]+zeta[2]-4*nu[1])*A5 ) + alpha5:

d(B1):=-( (2*zeta[1]+zeta[2]+3*nu[1])*B1 + 3*nu[2]*B2 + tau[1]*A1 + tau[2]*A2 ) + beta1:
d(B2):=-( nu[3]*B1 + (2*zeta[1]+zeta[2]+nu[1])*B2 + 2*nu[2]*B3 + tau[1]*A2 + tau[2]*A3 ) + beta2:
d(B3):=-( 2*nu[3]*B2 + (2*zeta[1]+zeta[2]-nu[1])*B3 + nu[2]*B4 + tau[1]*A3 + tau[2]*A4 ) + beta3:
d(B4):=-( 3*nu[3]*B3 + (2*zeta[1]+zeta[2]-3*nu[1])*B4 + tau[1]*A4 + tau[2]*A5 ) + beta4:

d(B5):=-( (zeta[1]+2*zeta[2]+3*nu[1])*B5 + 3*nu[2]*B6 + tau[4]*A1 - tau[3]*A2 ) + beta5:
d(B6):=-( nu[3]*B5 + (zeta[1]+2*zeta[2]+nu[1])*B6 + 2*nu[2]*B7 + tau[4]*A2 - tau[3]*A3 ) + beta6:
d(B7):=-( 2*nu[3]*B6 + (zeta[1]+2*zeta[2]-nu[1])*B7 + nu[2]*B8 + tau[4]*A3 - tau[3]*A4 ) + beta7:
d(B8):=-( 3*nu[3]*B7 + (zeta[1]+2*zeta[2]-3*nu[1])*B8 + tau[4]*A4 - tau[3]*A5 ) + beta8:

d(C1):=-( (3*zeta[1]+zeta[2]+2*nu[1])*C1 + 2*nu[2]*C2 + 2*tau[1]*B1 + 2*tau[2]*B2 ) + gamma1:
d(C2):=-( nu[3]*C1 + (3*zeta[1]+zeta[2])*C2 + nu[2]*C3 + 2*tau[1]*B2 + 2*tau[2]*B3 ) + gamma2:
d(C3):=-( 2*nu[3]*C2 + (3*zeta[1]+zeta[2]-2*nu[1])*C3 + 2*tau[1]*B3 + 2*tau[2]*B4 ) + gamma3:

d(C4):=-( (2*zeta[1]+2*zeta[2]+2*nu[1])*C4 + 2*nu[2]*C5 + tau[4]*B1 - tau[3]*B2 + tau[1]*B5 + tau[2]*B6) + gamma4:
d(C5):=-( nu[3]*C4 + (2*zeta[1]+2*zeta[2])*C5 + nu[2]*C6 + tau[4]*B2 - tau[3]*B3 + tau[1]*B6 + tau[2]*B7 ) + gamma5:
d(C6):=-( 2*nu[3]*C5 + (2*zeta[1]+2*zeta[2]-2*nu[1])*C6 + tau[4]*B3 - tau[3]*B4 + tau[1]*B7 + tau[2]*B8 ) + gamma6:

d(C7):=-( (zeta[1]+3*zeta[2]+2*nu[1])*C7 + 2*nu[2]*C8 + 2*tau[4]*B5 - 2*tau[3]*B6 ) + gamma7:
d(C8):=-( nu[3]*C7 + (zeta[1]+3*zeta[2])*C8 + nu[2]*C9 + 2*tau[4]*B6 - 2*tau[3]*B7 ) + gamma8:
d(C9):=-( 2*nu[3]*C8 + (zeta[1]+3*zeta[2]-2*nu[1])*C9 + 2*tau[4]*B7 - 2*tau[3]*B8 ) + gamma9:

d(D1):=-( (3*zeta[1]+2*zeta[2]+nu[1])*D1 + nu[2]*D2 + tau[4]*C1 - tau[3]*C2 + 2*tau[1]*C4 + 2*tau[2]*C5 ) + delta1:
d(D2):=-( nu[3]*D1 + (3*zeta[1]+2*zeta[2]-nu[1])*D2 + tau[4]*C2 - tau[3]*C3 + 2*tau[1]*C5 + 2*tau[2]*C6 ) + delta2:

d(D3):=-( (2*zeta[1]+3*zeta[2]+nu[1])*D3 + nu[2]*D4 + 2*tau[4]*C4 - 2*tau[3]*C5 + tau[1]*C7 + tau[2]*C8 ) + delta3:
d(D4):=-( nu[3]*D3 + (2*zeta[1]+3*zeta[2]-nu[1])*D4 + 2*tau[4]*C5 - 2*tau[3]*C6 + tau[1]*C8 + tau[2]*C9 ) + delta4:

# Check #1

map(v->Simf(d(d(v))) &w o[1] &w o[2] &w o[3] &w o[4] &w o[5],Omega):
{op(%)}:
if evalb(%<>{0}) then print("FAIL"); fi;

# Check #2 - verify that alpha||i, beta||i, gamma||i, delta||i are all semibasic

for i from 1 to nops(Omega) do
  tmp:=Simf(d(d(Omega[i]))):

  # I checked the following manually by changing ":" to ";" - everything looks good

  seq(seq(seq(tmp &w o[j] &w o[k] &w o[l],l=k+1..5),k=j+1..5),j=1..5):
od:

for i from 1 to 5 do
  alpha||i:=add(a||i||j*o[j],j=1..5):
od:
for i from 1 to 8 do
  beta||i:=add(b||i||j*o[j],j=1..5):
od:
for i from 1 to 9 do
  gamma||i:=add(c||i||j*o[j],j=1..5):
od:
for i from 1 to 4 do
  delta||i:=add(d||i||j*o[j],j=1..5):
od:

# Calculate the Bianchi identities, i.e. d^2 = 0 

#bianchi:=[seq(op(ScalarForm(Simf(d(d(Omega[i]))))),i=1..nops(Omega))]:
#soln:=solve(bianchi,[seq(seq(a||i||j,i=1..5),j=1..5),seq(seq(b||i||j,i=1..8),j=1..5),seq(seq(c||i||j,i=1..9),j=1..5),seq(seq(d||i||j,i=1..4),j=1..5)]):
#soln:=remove(v->evalb(lhs(v)=rhs(v)),op(soln)):

# Hardcode a previously computed parametrized solution:

BianchiID:=[a11 = -2*B1-a22, a21 = -a32-2*B2, a31 = -2*B3-a42, a41 = -2*B4-a52, a14 = -2*B5+a23, a24 = -2*B6+a33, a34 = -2*B7+a43, a44 = -2*B8+a53, a15 = -b52+b13, a25 = -C4+b23-b62, a35 = b33-2*C5-b72, a45 = -3*C6+b43-b82, a55 = b81+b44, b11 = -C1-b22, b21 = -b32-C2, b31 = -C3-b42, b51 = -2*C4-b62, b61 = -2*C5-b72, b71 = -2*C6-b82, b14 = -2*C4+b23, b24 = -2*C5+b33, b34 = -2*C6+b43, b54 = b63-C7, b64 = -C8+b73, b74 = b83-C9, b15 = -c42+c13, b25 = c41+2*D1+c14, b35 = c51-D2+c33, c21 = -c32, c61 = b45-c34, c71 = -2*D3-c44+b65, c81 = -2*D4-c92, c22 = -c11, c52 = -c41-D1, c62 = -c51-D2, c72 = c43-b55, c82 = c44-b65, c23 = 2*D1+c14, c53 = D3+c44, c63 = 2*D4+c92+b75, c24 = -2*D2+c33, c54 = D4+c92+b75, c64 = b85-c91, c74 = c83, c84 = c93, c55 = d23+d31, c65 = d41+d24, d11 = -d22, d13 = c45+d32, d14 = d42+d23+d31, d34 = d43]:

# Important functions

base:=o[1] &w o[2] &w o[3] &w o[4] &w o[5]:

#GetBianchiID:=proc(i)
#  remove(v->evalb(lhs(v)=rhs(v)),eval(BianchiID,rel||i)):
#  sort(map(v->`if`(evalb(lhs(v)=0),rhs(v)=0,v),%));
#end:

GetBianchiID:=proc(i)
  eval(BianchiID,rel||i):
  map(v->factor(simplify(lhs(v)-rhs(v))),%):
  remove(v->evalb(v=0),%):
  sort(%,(a,b)->evalb(nops(a)<nops(b))):
end:

UpdateRel:=proc(newrel,i)
  local tmp:
  tmp:=eval(newrel,rel||i):
  map(v->lhs(v)=eval(rhs(v),tmp),rel||i):
  [op(%),op(tmp)]:
end:


GetRel:=proc(myform,i)
  # Obtain the differential consequences of any relation imposed
  # on a form in the Cartan connection
  Simf(eval(eval(d(myform-eval(myform,rel||i))),rel||i)):
end:


GetVertRel:=proc(myform,i)
  # Obtain the vertical differential consequences of any relation imposed
  # on a form in the Cartan connection
  print(0 = GetRel(myform,i) &w o[1] &w o[2] &w o[3] &w o[4]);
  print(0 = GetRel(myform,i) &w o[1] &w o[2] &w o[3] &w o[5]);
  print(0 = GetRel(myform,i) &w o[1] &w o[2] &w o[4] &w o[5]);
  print(0 = GetRel(myform,i) &w o[1] &w o[3] &w o[4] &w o[5]);
  print(0 = GetRel(myform,i) &w o[2] &w o[3] &w o[4] &w o[5]);
end:

extD:=proc(coeff,i)
  # Compute the exterior derivative of A,B,C,D
  Simf(eval(eval(d(coeff)),rel||i));
end:

VertChange:=proc(coeff,i)
  # Compute the vertical change in A,B,C,D
  extD(coeff,i) &w base;
end:

BCD:=[seq(B||i,i=1..8),seq(C||i,i=1..9),seq(D||i,i=1..4)]:
BCDcoeffs:=[seq(seq(b||i||j,j=1..5),i=1..8),seq(seq(c||i||j,j=1..5),i=1..9),seq(seq(d||i||j,j=1..5),i=1..4)]:

SolveBCD:=proc(j)
  # WARNING: This function can only be used when the 
  # relation rel||j implies that there is 
  # *trivial* vertical action on B,C,D coefficients!
  local eq, i;
  eq:=[]:
  for i from 1 to 8 do
    ScalarForm(extD(B||i,j));
    eq:=[op(eq),op(%)]:
  od:
  for i from 1 to 9 do
    ScalarForm(extD(C||i,j));
    eq:=[op(eq),op(%)]:
  od:
  for i from 1 to 4 do
    ScalarForm(extD(D||i,j));
    eq:=[op(eq),op(%)]:
  od:
op(solve(eq,BCDcoeffs)):
remove(v->lhs(v)=rhs(v),%):
end:

TrivVert:=proc(vf,r)
  # Ensure that the vertical forms in "vf" have trivial action.
  # Because the isotropy subalgebra acts by a representation,
  # the equations to be solved here are *linear* in the indeterminates.

  local mf:
  mf:=remove(v->has(v,vf),Omega[1..10]);

  seq(seq(seq(pick(GetRel(mf[i],r),vf[k],o[j]),j=1..5),i=1..nops(mf)),k=1..nops(vf)):
  seq(seq(pick(extD(j,r),vf[k]),j in BCD),k=1..nops(vf)):
  solve({%,%%},indets({%,%%})):
  remove(v->lhs(v)=rhs(v),%);
end:

TestModel:=proc(r)
  local flag, i;
  flag:=true:
  for i from 1 to 10 do
    GetRel(Omega[i],r);
    if not(evalb(%=0)) then
      print("Check relations on" + Omega[i]); 
      flag:=false:
    fi;
  od;
  GetBianchiID(r);
  if not(evalb(%=[])) then flag:=false; fi;
  flag;
end:

Embedding:=proc(r)
  [seq(i=eval(i,rel||r),i in Omega[1..10])];
  remove(v->lhs(v)=rhs(v),%);
end:

BaseStrEqns:=proc(r)
  print('d(o[1])'=extD(o[1],r));
  print('d(o[2])'=extD(o[2],r));
  print('d(o[3])'=extD(o[3],r));
  print('d(o[4])'=extD(o[4],r));
  print('d(o[5])'=extD(o[5],r));
end:

sd2:=(v,j)->eval(Simf(d(d(v))),rel||j);

print("Initialization of ILC structure equations completed");

==> anc/ILC-local-models.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="M &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># ILC structures in dimension five: local models
#</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Initializations</Text-field></Title>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras): with(GroupActions): with(Tools):

DGsetup([x,y,u,p,q],M);

Quartic:=(F,G,H)-&gt;factor(simplify(
  diff(diff(F,q),q)*r^4 
  + 2*(diff(diff(F,p),q)-diff(diff(G,q),q))*r^3*s 
  + (diff(diff(F,p),p) - 4*diff(diff(G,p),q) + diff(diff(H,q),q))*r^2*s^2 
  + 2*(diff(diff(H,p),q) - diff(diff(G,p),p))*r*s^3 
  + diff(diff(H,p),p)*s^4)):

ILC:=proc(F,G,H)
 local E,V:
  E:=evalDG([D_x+p*D_u+F*D_p+G*D_q,D_y+q*D_u+G*D_p+H*D_q]);
  V:=evalDG([D_p,D_q]);
  evalb(DGsimplify(LieDerivative(E[1],E[2]))=Tools[DGzero](&quot;vector&quot;, M));
  if not % then print(&quot;Not an ILC structure&quot;): fi:
E,V;
end:

isILCsym:=proc(sym,E,V)
  local eta, nu, i, flag, myzero:
  eta:=Annihilator(E):
  nu:=Annihilator(V);
  myzero:=DGzero(&quot;form&quot;,4):
  flag:=true:
  for i from 1 to nops(sym) do
    {op(map(v-&gt;v &amp;wedge eta[1] &amp;wedge eta[2] &amp;wedge eta[3], LieDerivative(sym[i],eta)))} union
    {op(map(v-&gt;v &amp;wedge nu[1] &amp;wedge nu[2] &amp;wedge nu[3], LieDerivative(sym[i],nu)))}:
    if evalb({myzero}&lt;&gt;%) then flag:=false: print(&quot;Vector field &quot; + i + &quot; is not a symmetry&quot;): fi:
  od;
  print(&quot;ILC sym check = &quot;, flag);
end:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5NRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L174" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L184" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Multiply transitive structures</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type N</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.8 (self-dual)</Text-field></Title>
<Group labelreference="L61" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:=q^2: G:=0: H:=0:

sym:=evalDG([-y*D_y-2*u*D_u-2*p*D_p-q*D_q, -x*D_x-2*y*D_y-2*u*D_u-p*D_p, x^2/2*D_y - y/2*D_u - q*x*D_p - 1/2*D_q, D_x, -x*D_y + q*D_p, -x/2*D_u - 1/2*D_p, -1/2*D_u, -D_y]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNiRRIjRGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">LCQqJEkickc2IiIiJSIiIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L172" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.7-1 (NOT self-dual)</Text-field></Title>
<Group labelreference="L122" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># General case

F:=q^2*x^k: G:=0: H:=0: 

sym:=evalDG([-y*D_y-2*u*D_u-2*p*D_p-q*D_q, -x*D_x-(k+2)*y*D_y-(k+2)*u*D_u-(k+1)*p*D_p, x^(k+2)/(k+2)*D_y - (k+1)/2*y*D_u - x^(k+1)*q*D_p - (k+1)/2*D_q, x*D_y - q*D_p, (k+1)/2*(x*D_u + D_p), (k+1)/2*D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZONiVRImtGJ0ZRRlQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItRks2JS1GTjYlUSJyRidGUUZULUYsNiRRIjRGJ0YvRllGLw==">LCQqJilJInhHJSpwcm90ZWN0ZWRHSSJrRzYiIiIiSSJyR0YoIiIlIiIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L126" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 1

F:=q^2/x: G:=0: H:=0:

sym:=evalDG([-y*D_y - 2*u*D_u - 2*p*D_p - q*D_q, -x*D_x - y*D_y - u*D_u, 2*x*(ln(x)-1)*D_y - y*D_u - 2*ln(x)*q*D_p - D_q, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GLzYkUSI0RidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMi1GLDYmLUZRNiVRInhGJ0ZURldGaW5GXG9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGOw==">LCQqJkkieEclKnByb3RlY3RlZEchIiJJInJHNiIiIiUiIiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L125" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 2

F:=q^2*exp(x): G:=0: H:=0:

sym:=evalDG([-y*D_y - 2*u*D_u - 2*p*D_p - q*D_q, -D_x - y*D_y - u*D_u - p*D_p, 2*exp(x)*D_y - y*D_u - 2*exp(x)*q*D_p - D_q, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]);
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyktSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNR0YlNyI3JjckNyMiIiMsJEkieUclKnByb3RlY3RlZEchIiI3JDcjIiIkLCRJInVHRjIhIiM3JDcjIiIlLCRJInBHRjJGOTckNyMiIiYsJEkicUdGMkYzLUYkNiM3JEYoNyY3JDcjIiIiRjNGLTckRjUsJEY4RjM3JEY7LCRGPkYzLUYkNiM3JEYoNyY3JEYuLCQtSSRleHBHNiRGMkkoX3N5c2xpYkdGJTYjSSJ4R0YyRi83JEY1RjA3JEY7LCQqJkZVRkpGQ0ZKRjk3JEZARjMtRiQ2IzckRig3JDckRi5GWjckRjtGQi1GJDYjNyRGKDckNyRGNUZaNyRGO0ZKLUYkNiM3JEYoNyM3JEY1RkotRiQ2IzckRig3IzckRi5GSg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjZGOUY7Rj1GP0ZBRkNGRS9GSVEsMC4xMTExMTExZW1GJy1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItRks2JS1GUzYlUSJyRidGVkZZLUYsNiRRIjRGJ0YvRmVuRi8=">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSJ4R0YnIiIiSSJyR0YpIiIlIiIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L156" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.7-2 (self-dual)</Text-field></Title>
<Group labelreference="L57" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:=1/q: G:=1: H:=0:

sym:=evalDG([-D_x + D_u, -2*x*D_x + D_y - 2*u*D_u - 2*q*D_q, x^2*D_x + u*D_y + (2*u*x + x^2)*D_u + (2*x+2*u-q*p)*D_p + q*(2*x-q)*D_q, x*D_y + x^2*D_u - (q-2*x)*D_p, -D_y - 2*x*D_u - 2*D_p, 2*D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GLzYkUSI0RidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMi1GLDYmLUZONiUtRlE2JVEicUYnRlRGVy1GLzYkUSIzRidGMkZmbkZpbkZcb0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcC8lKWJldmVsbGVkR0Y7">LCQqJkkicUclKnByb3RlY3RlZEchIiRJInJHNiIiIiUiIiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L155" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.6-1 (self-dual)</Text-field></Title>
<Group labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># General case
F:=q^mu: G:=1: H:=0:

sym:=evalDG([-x*D_x - (mu+1)*y*D_y - (mu+2)*u*D_u - (mu+1)*p*D_p - q*D_q, D_x, x*D_y + x^2*D_u + (2*x-q)*D_p, D_y + 2*x*D_u + 2*D_p, 2*D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRJyYjOTU2O0YnL0YzUSZmYWxzZUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVS1JI21uR0YkNiRRIjJGJ0Y/Rj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkVGR0ZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldGXW9GOkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRjpGQS1GWTYkUSIxRidGP0Y/Rj9GaW4tRiw2JS1GLzYlUSJyRidGMkY1LUZZNiRRIjRGJ0Y/RmZuRj8=">KiopSSJxRyUqcHJvdGVjdGVkRywmSSNtdUc2IiIiIiEiI0YpRilGJ0YpLCZGJ0YpISIiRilGKUkickdGKCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L128" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 1

F:=ln(q): G:=1: H:=0:

sym:=evalDG([-x*D_x + (x/2 - y)*D_y - 2*u*D_u - (q/2+p)*D_p - q*D_q, D_x, x*D_y + x^2*D_u + (2*x-q)*D_p, D_y + 2*x*D_u + 2*D_p, 2*D_u, -1/2*D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2Ji1GTDYlLUZPNiVRInFGJ0ZSRlUtRlg2JFEiMkYnRi9GZW5GaG5GW29GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGNEZobkZbb0Yv">LCQqJkkicUclKnByb3RlY3RlZEchIiNJInJHNiIiIiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L129" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 2

F:=q*ln(q): G:=1: H:=0:

sym:=evalDG([-x*D_x + (x^2/2 - 2*y)*D_y - (3*u-x^3/3)*D_u - (2*p+q*x-x^2)*D_p - q*D_q, D_x, x*D_y + x^2*D_u + (2*x-q)*D_p, D_y + 2*x*D_u + 2*D_p, 2*D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSI0RicvRjlRJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPy1GLDYmLUYyNiVRInFGJ0Y1RjhGREZHRj8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlQvJSliZXZlbGxlZEdGSQ==">KiZJInFHJSpwcm90ZWN0ZWRHISIiSSJyRzYiIiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L132" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.6-2 (self-dual iff a^2=b^2; otw, not self-dual)</Text-field></Title>
<Group labelreference="L136" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># General case

F:=q^mu*x^k: G:=0: H:=0:

sym:=evalDG([-(mu-1)*y*D_y - mu*u*D_u- mu*p*D_p - q*D_q, -x*D_x - (k+2)*y*D_y - (k+2)*u*D_u - (k+1)*p*D_p, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRJyYjOTU2O0YnL0YzUSZmYWxzZUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVS1JI21uR0YkNiRRIjJGJ0Y/Rj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkVGR0ZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldGXW9GOkZpbi1GLDYlLUYvNiVRInhGJ0YyRjUtRi82JVEia0YnRjJGNUZmbkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRjpGQS1GWTYkUSIxRidGP0Y/Rj9GaW4tRiw2JS1GLzYlUSJyRidGMkY1LUZZNiRRIjRGJ0Y/RmZuRj8=">KiwpSSJxRyUqcHJvdGVjdGVkRywmSSNtdUc2IiIiIiEiI0YpRilGJ0YpKUkieEdGJUkia0dGKEYpLCZGJ0YpISIiRilGKUkickdGKCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L135" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 1

F:=exp(q)*x^k: G:=0: H:=0:

sym:=evalDG([-y*D_y - (u+y)*D_u- p*D_p - D_q, -x*D_x - (k+2)*y*D_y - (k+2)*u*D_u - (k+1)*p*D_p, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkQvRkhGRi1GLDYlLUZLNiVRInhGJ0ZORlEtRks2JVEia0YnRk5GUUZTRlYtRiw2JS1GSzYlUSJyRidGTkZRLUkjbW5HRiQ2JFEiNEYnRjJGU0Yy">KigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2I0kicUdGJiIiIilJInhHRiZJImtHRihGK0kickdGKCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L134" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 2

F:=exp(q)*exp(x): G:=0: H:=0:

sym:=evalDG([-y*D_y - (u+y)*D_u- p*D_p - D_q, -D_x - y*D_y - u*D_u - p*D_p, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]): nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictRiM2Ji1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRi82LVEiK0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZZLUZNNiVRInhGJ0ZQRlNGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZEL0ZIRkYtRiw2JS1GTTYlUSJyRidGUEZTLUkjbW5HRiQ2JFEiNEYnRjJGaG5GMg==">KiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywmSSJxR0YmIiIiSSJ4R0YmRixGLEkickdGKCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L133" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 3

F:=ln(q)*x^k: G:=0: H:=0:

sym:=evalDG([y*D_y - x^(k+2)/(k+1)/(k+2)*D_u - x^(k+1)/(k+1)*D_p - q*D_q, -x*D_x - (k+2)*y*D_y - (k+2)*u*D_u - (k+1)*p*D_p, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZPNiVRImtGJ0ZSRlUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGW28tRkw2JS1GTzYlUSJyRidGUkZVLUkjbW5HRiQ2JFEiNEYnRi9GWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRkw2JS1GTzYlUSJxRidGUkZVLUZjbzYkUSIyRidGL0ZaRmZvRmlvRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRjRGZm9GaW9GLw==">LCQqKEkicUclKnByb3RlY3RlZEchIiMpSSJ4R0YlSSJrRzYiIiIiSSJyR0YqIiIlISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L141" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case 4

F:=ln(q)/x^2: G:=0: H:=0:

sym:=evalDG([y*D_y + ln(x)*D_u + 1/x*D_p - q*D_q, -x*D_x + p*D_p, x*D_y - q*D_p, x*D_u + D_p, D_u, D_y]):
nops(sym);
Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2KC1GTDYlLUZPNiVRInFGJ0ZSRlUtRlg2JFEiMkYnRi9GZW4tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZbcC1GTDYlLUZPNiVRInhGJ0ZSRlVGZG9GZW5GaG5GW29GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3AvJSliZXZlbGxlZEdGNEZobkZbb0Yv">LCQqKEkicUclKnByb3RlY3RlZEchIiNJInhHRiVGJkkickc2IiIiJSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L142" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type D</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.7 (self-dual)</Text-field></Title>
<Group labelreference="L157" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># General case

F:=p^2: G:=0: H:=lambda*q^2:   # lambda not 0,-1

sym:=evalDG([D_x, -2*x*D_x + D_u + 2*p*D_p, -x^2*D_x + x*D_u + (1+2*x*p)*D_p, D_y, -2*y*D_y + 1/lambda*D_u + 2*q*D_q, -y^2*D_y + 1/lambda*y*D_u + (1/lambda + 2*y*q)*D_q, D_u]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYkUSIxRidGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlYtSSNtaUdGJDYlUScmIzk1NTtGJy8lJ2l0YWxpY0dGOEYvRi9GL0YyLUklbXN1cEdGJDYlLUZZNiVRInJGJy9GZ25RJXRydWVGJy9GMFEnaXRhbGljRidGKy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMi1GaW42JS1GWTYlUSJzRidGXm9GYG9GK0Zib0Yv">LCQqKCwmIiIiRiVJJ2xhbWJkYUc2IkYlRiVJInJHRiciIiNJInNHRidGKUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L149" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case: lambda=0

F:=p^2: G:=0: H:=0:

sym:=evalDG([D_x, -2*x*D_x + D_u + 2*p*D_p, -x^2*D_x + x*D_u + (1+2*x*p)*D_p, -y*D_y + q*D_q, D_y, y*D_u+D_q, D_u]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRisvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItRks2JS1GTjYlUSJzRidGUUZURitGVkYv">LCQqJkkickc2IiIiI0kic0dGJUYmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L150" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-1 (self-dual)</Text-field></Title>
<Group labelreference="L197" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal">F:=p^2-q^4/4: G:=q*(p-q^2/2): H:=p-q^2/2:

sym:=evalDG([D_x,-2*x*D_x-y*D_y+D_u+2*p*D_p+q*D_q,-x^2*D_x-x*y*D_y+(x+y^2/2)*D_u+(1+2*x*p+y*q)*D_p+(x*q+y)*D_q,D_y,x*D_y-y*D_u-q*D_p-D_q,-D_u]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjNGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRkk2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkwtRlM2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRlY2JVEicUYnRllGZm5GTEZVRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRlY2JVEic0YnRllGZm5GL0YvRmhuRltvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLw==">LCQqJkkickc2IiIiIywmKiZJInFHJSpwcm90ZWN0ZWRHIiIiRiRGK0YrSSJzR0YlISIiRiYhIiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L198" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-2 (self-dual)</Text-field></Title>
<Group labelreference="L199" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># General case

F:=p^mu: G:=0: H:=0:

sym:=evalDG([-y*D_y+q*D_q,-(mu-1)/(mu-2)*x*D_x-y*D_y-u*D_u+1/(mu-2)*p*D_p,D_y,y*D_u+D_q,D_u,D_x]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRJyYjOTU2O0YnL0YzUSZmYWxzZUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVS1JI21uR0YkNiRRIjJGJ0Y/Rj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkVGR0ZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldGXW9GOkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRjpGQS1GWTYkUSIxRidGP0Y/Rj9GaW4tRiw2JS1GLzYlUSJyRidGMkY1RlhGZm5GaW4tRiw2JS1GLzYlUSJzRidGMkY1RlhGZm5GPw==">KiwpSSJwRyUqcHJvdGVjdGVkRywmSSNtdUc2IiIiIiEiI0YpRilGJ0YpLCZGJ0YpISIiRilGKUkickdGKCIiI0kic0dGKEYu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L151" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case: mu=infinity

F:=exp(p): G:=0: H:=0:

sym:=evalDG([-y*D_y+q*D_q,-x*D_x-y*D_y-(u-x)*D_u+D_p,D_y,y*D_u+D_q,D_u,D_x]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkQvRkhGRi1GLDYlLUZLNiVRInJGJ0ZORlEtSSNtbkdGJDYkUSIyRidGMkZTRlYtRiw2JS1GSzYlUSJzRidGTkZRRmluRlNGMg==">KigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2I0kicEdGJiIiIkkickdGKCIiI0kic0dGKEYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-3 (self-dual)</Text-field></Title>
<Group labelreference="L161" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># General case

F:=lambda*p^2*sqrt(u-p*q)/u^(3/2): G:=1+lambda*(p*q-2*u)*sqrt(u-p*q)/u^(3/2): H:=lambda*q^2*sqrt(u-p*q)/u^(3/2):

sym:=evalDG([D_x,-2*x*D_x-2*u*D_u-2*q*D_q,-x^2*D_x-u*D_y-2*x*u*D_u+(p*q-2*u)*D_p+(q^2-2*x*q)*D_q,D_y,-2*y*D_y-2*u*D_u-2*p*D_p,-u*D_x-y^2*D_y-2*y*u*D_u+(p^2-2*p*y)*D_p+(p*q-2*u)*D_q]):
nops(sym);


Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYoLUkjbWlHRiQ2JVEnJiM5NTU7RicvJSdpdGFsaWNHRjRGL0Zlbi1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiYtRmZvNiUtRmBvNiVRInBGJy9GZG9RJXRydWVGJy9GMFEnaXRhbGljRictRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZmbzYlLUZgbzYlUSJyRidGZHBGZnBGaHBGW3FGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYsRmhwRmVuRmFwRmVuLUZgbzYlUSJxRidGZHBGZnBGZW5GYHFGZW4tRmBvNiVRInNGJ0ZkcEZmcEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmZvNiVGaHFGaHBGW3FGZW4tRmZvNiVGW3JGaHBGW3FGL0Zeci1GIzYqRk9GZW5GYHFGZW5GW3JGZW4tRmBvNiVRInVGJ0ZkcEZmcEYvRi9GL0ZocEZbcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNigtRmZvNiUtRmlvNiQtRiM2J0YrLUYjNiZGYXBGZW5GaHFGL0ZeckZpckYvRi8tRiM2KC1GTDYkUSIzRidGLy1GLDYtUSIvRidGL0YyRjUvRjhGZXBGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZldEZocEZcc0Zfc0YvRltxRmVuLUZmbzYlRmlyRlt0RltxRlxzRl9zRi9GUkZURldGWUZcc0Zfc0YvRlxzRl9zRi8=">LCQqKkknbGFtYmRhRzYiIiIiLCoqJkkicEclKnByb3RlY3RlZEciIiNJInJHRiVGK0YmKipGKUYmSSJxR0YqRiZGLEYmSSJzR0YlRiYhIiMqJkYuRitGL0YrRiYqKEYsRiZGL0YmSSJ1R0YqRiYiIiVGKywmKiZGKUYmRi5GJiEiIkYzRiYjISIkRitGM0Y4I0Y3RjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L160" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"># Special case

F:=p^2*sqrt(1-2*p*q): G:=(p*q-1)*sqrt(1-2*p*q): H:=q^2*sqrt(1-2*p*q):

sym:=evalDG([-u*D_x-y*D_u+p^2*D_p+(p*q-1)*D_q,-x*D_x+y*D_y+p*D_p-q*D_q,-u*D_y-x*D_u+(p*q-1)*D_p+q^2*D_q,D_x,D_u,D_y]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ki1GIzYmLUZMNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGZW8tRkw2JS1GWDYlUSJyRidGZW5GaG5Gam5GXm9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYsRmpuRmFvRldGYW8tRlg2JVEicUYnRmVuRmhuRmFvRmlvRmFvLUZYNiVRInNGJ0ZlbkZobkYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkw2JUZhcEZqbkZeb0Zhby1GTDYlRmRwRmpuRl5vRi9GZ3AtRiM2KEZqbkZhb0Zpb0Zhb0ZkcEYvRi9GL0ZqbkZeby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRkw2JS1GTzYkLUYjNidGKy1GIzYoRmpuRmFvRldGYW9GYXBGL0ZncC1GW282JFEiMUYnRi9GL0YvLUYjNigtRltvNiRRIjNGJ0YvLUYsNi1RIi9GJ0YvRjJGNS9GOEZnbkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl5zRmpuRmJxRmVxRi9GXm9GYnFGZXFGLy8lLmxpbmV0aGlja25lc3NHRmNyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRjRGYnFGZXFGLw==">LCQqJiwqKiZJInBHJSpwcm90ZWN0ZWRHIiIjSSJyRzYiRigiIiIqKkYmRitJInFHRidGK0YpRitJInNHRipGKyEiIyomRi1GKEYuRihGKyomRilGK0YuRitGKEYoLCYqJkYmRitGLUYrRi9GK0YrIyEiJEYoISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L158" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-4 (NOT self-dual)</Text-field></Title>
<Group labelreference="L88" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:=0: G:=(1+p*q)/u: H:=0:

sym:=evalDG([D_x, -2*x*D_x-u*D_u+p*D_p-q*D_q, -x^2*D_x-x*u*D_u+(x*p-u)*D_p-x*q*D_q, D_y, -2*y*D_y-u*D_u-p*D_p+q*D_q, -y^2*D_y-y*u*D_u-y*p*D_p+(y*q-u)*D_q]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZMNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZPLUZWNiUtRlk2JVEic0YnRmZuRmluRltvRl5vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2Ji1GWTYlUSJ1RidGZm5GaW5GZm9GaW9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGNEZmb0Zpb0Yv">LCQqKEkidUclKnByb3RlY3RlZEchIiJJInJHNiIiIiNJInNHRihGKSEiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L196" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type III</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">III.6-1 (NOT self-dual)</Text-field></Title>
<Group labelreference="L166" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal">F:=p/(x-q): G:=0: H:=0:

sym:=evalDG([-x*D_x-u*D_u-q*D_q, -y*D_y-u*D_u-p*D_p, D_x+y*D_u+D_q, x*D_y+x^2/2*D_u+(x-q)*D_p, D_y, -D_u]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZMNiRRIjNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZPLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ji1GWTYlUSJwRidGZm5GaW5GT0ZYRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GWTYlUSJxRidGZm5GaW5GTy1GWTYlUSJzRidGZm5GaW5GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRmNwRk8tRlk2JVEieEYnRmZuRmluRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2Ji1GVjYlLUZibzYkLUYjNidGK0ZbcUZmcEZgcEYvRi9GW29GXm9GXnFGYXFGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGNEZecUZhcUYv">LCQqKEkickc2IiIiJCwoKiZJInBHJSpwcm90ZWN0ZWRHIiIiRiRGK0YrKiZJInFHRipGK0kic0dGJUYrISIiKiZGLkYrSSJ4R0YqRitGK0YrLCZGMUYvRi1GKyEiJCEiIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L165" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">III.6-2 (NOT self-dual)</Text-field></Title>
<Group labelreference="L167" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal">F:=2*q*(2*p-q*u): G:=q^2: H:=0:

sym:=evalDG([D_x, -2*x*D_x - y*D_y + u*D_u + 3*p*D_p + 2*q*D_q, -x^2*D_x-x*y*D_y+(u*x+y)*D_u+(3*p*x+u+q*y)*D_p+(2*q*x+1)*D_q, -y*D_y-u*D_u-p*D_p, D_y, x*D_y-D_u-q*D_p]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRkk2JFEiM0YnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmRlVGTC1GVjYlUSJ1RidGWUZmbkYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZWNiVRInNGJ0ZZRmZuRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8=">LCQqJkkickc2IiIiJCwmKiZGJCIiIkkidUclKnByb3RlY3RlZEdGKUYpSSJzR0YlISIiRikhIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L169" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Group labelreference="L187" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Simply transitive structures</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type II</Text-field></Title>
<Group labelreference="L188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:=p^(lambda+2)*q^mu: G:=p^(lambda+1)*q^(mu+1): H:=p^lambda*q^(mu+2):   # lambda,mu&lt;&gt;0 and lambda+mu&lt;&gt;0,1

sym:=evalDG([D_x,D_y,D_u,-mu*(x*D_x-p*D_p)+lambda*(y*D_y-q*D_q),(1+lambda+mu)*(x*D_x+y*D_y)+(lambda+mu)*u*D_u-p*D_p-q*D_q]):
nops(sym);

factor(expand(Quartic(F,G,H)/p^(lambda-2)/q^(mu-2)));
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRj1RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRjY2JVEickYnRjlGPEZDLUZANi1RKCZtaW51cztGJ0ZDRkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam4tRiM2Ji1GNjYlUSJxRidGOUY8Rj8tRjY2JVEic0YnRjlGPEZDRkNGQy1JI21uR0YkNiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y/LUYvNiQtRiM2LC1GIzYoLUYsNiUtRjY2JVEnJiM5NTU7RicvRjpGR0ZDRmRvRmhvRj8tRiw2JUZeb0Zkb0Zob0Y/LUYsNiVGYW9GZG9GaG9GQy1GQDYtUSIrRidGQ0ZFRkhGSkZMRk5GUEZSRmluRltvLUYjNjBGZG9GP0ZjcEY/LUY2NiVRJyYjOTU2O0YnRmZwRkNGP0Y1Rj9GXm9GP0ZZRj9GYW9GQ0ZbcS1GIzYoLUYsNiVGYHFGZG9GaG9GPy1GLDYlRjVGZG9GaG9GPy1GLDYlRllGZG9GaG9GQ0Zmbi1GIzYoRmNwRj9GZ3BGP0ZpcEZDRmZuLUYjNihGYHFGP0ZncUY/RmlxRkNGQ0ZDRkM=">KiYsJiomSSJwRyUqcHJvdGVjdGVkRyIiIkkickc2IkYnRicqJkkicUdGJkYnSSJzR0YpRichIiIiIiMsLCooSSdsYW1iZGFHRilGLkYrRi5GLEYuRicqLkYxRidJI211R0YpRidGJUYnRitGJ0YoRidGLEYnRi4qKEYzRi5GJUYuRihGLkYnKihGMUYnRitGLkYsRi5GLSooRjNGJ0YlRi5GKEYuRi1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L195" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type I</Text-field></Title>
<Group labelreference="L189" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">S:=p+u*q:
F:=6*S^(5/3)-6*u*S^(4/3)+2*(u^2-q)*S-2*p*q:
G:=3*S^(4/3)-2*u*S-q^2:
H:=2*S:


sym:=evalDG([D_x,D_y,x*D_y+D_u-q*D_p,2*x*D_x+y*D_y-u*D_u-3*p*D_p-2*q*D_q,x^2*D_x+x*y*D_y+(y-x*u)*D_u-(u+3*x*p+y*q)*D_p+(1-2*x*q)*D_q]):
nops(sym);

Quartic(F,G,H);
E,V:=ILC(F,G,H):
isILCsym(sym,E,V);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI0RidGLy1GTDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVy8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGam4tRkk2KC1GIzYsLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Zmbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiZGYG9GZm4tRmFvNiVRInVGJ0Zkb0Znb0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZhbzYlUSJzRidGZG9GZ29GL0YvRmZuLUZqbzYkLUYjNigtRiM2Ji1JJW1zdXBHRiQ2JS1Gam82JC1GIzYmLUYjNiYtRmFvNiVRInFGJ0Zkb0Znb0ZmbkZgcEYvRmNwLUZhbzYlUSJwRidGZG9GZ29GL0YvLUYjNigtRkw2JEZURi8tRiw2LVEiL0YnRi9GMkY1L0Y4RmZvRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3JGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmbkZgb0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERl5wRmFzRmZwRi9GL0Zmbi1Gam82JC1GIzYoLUYjNihGT0ZmbkZfcUZmbkZgb0YvRmFzLUYjNigtRkw2JFEiMkYnRi9GZm5GYG9GZm5GYHBGL0Zhcy1GIzYmRlx0RmZuRmZwRi9GL0YvRmlyRlxzRi8tRiM2Ji1GYHE2JUZicS1GIzYoRlx0RmJyRk9GaXJGXHNGL0Zec0ZpckZcc0YvRlJGVUZYRlpGaXJGXHNGL0ZpckZcc0Yv">LCQqLEkickc2IiIiIiwmKiZGJEYmSSJ1RyUqcHJvdGVjdGVkR0YmRiZJInNHRiVGJkYmLCgqJiwmKiZJInFHRipGJkYpRiZGJkkicEdGKkYmI0YmIiIkRiRGJkYmRighIiJGK0Y0RiYsKEYtRjNGKCEiI0YrRjZGJkYuI0Y2RjMjISIlRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRRMUlMQ35zeW1+Y2hlY2t+PX42IkkldHJ1ZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L194" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>

==> anc/ILC-streqns.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Multiply-transitive (complex) ILC structures in dimension five: abstract structure equations</Text-field>
</Input>
</Group>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type N</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.8 (self-dual)</Text-field></Title>
<Group labelreference="L61" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = (3/4)*zeta1 &amp;w o1 - (1/4)*zeta2 &amp;w o1,
 d(o2)    = (5/4)*zeta1 &amp;w o2 + (1/4)*zeta2 &amp;w o2 - nu3 &amp;w o1,
 d(o3)    = (1/4)*zeta1 &amp;w o3 + (5/4)*zeta2 &amp;w o3 + nu3 &amp;w o4,
 d(o4)    = -(1/4)*zeta1 &amp;w o4 + (3/4)*zeta2 &amp;w o4,
 d(o5)    = zeta1 &amp;w o5 + zeta2 &amp;w o5 + o1 &amp;w o3 + o2 &amp;w o4,
 d(nu3)   = (1/2)*zeta1 &amp;w nu3 + (1/2)*zeta2 &amp;w nu3 + o1 &amp;w o4,
 d(zeta1) = 0,
 d(zeta2) = 0]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu3,zeta1,zeta2],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L62" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.7-1 (NOT self-dual)</Text-field></Title>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: a^2 \134in C</Font>
[d(o1)    = 0,
 d(o2)    = 2*zeta1 &amp;w o2 - nu3 &amp;w o1 + a*o1 &amp;w o2,
 d(o3)    = 4*zeta1 &amp;w o3 + nu3 &amp;w o4 + o1 &amp;w o5 + 5*a*o1 &amp;w o3,
 d(o4)    = 2*zeta1 &amp;w o4 + 3*a*o1 &amp;w o4,
 d(o5)    = 4*zeta1 &amp;w o5 + o1 &amp;w o3 + o2 &amp;w o4 + 4*a*o1 &amp;w o5,
 d(nu3)   = 2*zeta1 &amp;w nu3 - 2*a*nu3 &amp;w o1 + o1 &amp;w o2 + o1 &amp;w o4,
 d(zeta1) = 0]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu3,zeta1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.7-2 (self-dual)</Text-field></Title>
<Group labelreference="L57" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = zeta1 &amp;w o1,
 d(o2)    = zeta1 &amp;w o2 - nu3 &amp;w o1 - o1 &amp;w o5,
 d(o3)    = -zeta1 &amp;w o3 + nu3 &amp;w o4 + o4 &amp;w o5,
 d(o4)    = -zeta1 &amp;w o4,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(nu3)   = -o2 &amp;w o4 - o1 &amp;w o3 + o1 &amp;w o4,
 d(zeta1) = 2*o1 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu3,zeta1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.6-1 (self-dual)</Text-field></Title>
<Group labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: a^2 \134in C, not 0 or -1</Font>
[d(o1)  = a*o1 &amp;w o4,
 d(o2)  = -nu3 &amp;w o1 - (3*a^2-1)/a*o1 &amp;w o2 - o1 &amp;w o5 + a*(3*a^2+1)/(a^2+1)*o2 &amp;w o4 - a^4/(a^2+1)^2*o4 &amp;w o5,
 d(o3)  =  nu3 &amp;w o4 - (3*a^2+1)/a*o1 &amp;w o3 + o1 &amp;w o5 + a*(3*a^2-1)/(a^2+1)*o3 &amp;w o4 + o4 &amp;w o5,
 d(o4)  = -(a^2+1)/a*o1 &amp;w o4,
 d(o5)  = o1 &amp;w o3 + o2 &amp;w o4 - 4*a*o1 &amp;w o5 - 4*a^3/(a^2+1)*o4 &amp;w o5,
 d(nu3) = 2*a*nu3 &amp;w o1 + 2*a^3/(a^2+1)*nu3 &amp;w o4 + o1 &amp;w o2 - o1 &amp;w o3 + o1 &amp;w o4 - o2 &amp;w o4 + a^4/(a^2+1)^2*o3 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu3],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L71" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">N.6-2 (self-dual iff a^2=b^2; otw, not self-dual)</Text-field></Title>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: (a^2,b^2) \134in C^2</Font>
[d(o1)  = 0,
 d(o2)  = -nu3 &amp;w o1 + 2*a*o1 &amp;w o2 - b*o2 &amp;w o4 - o4 &amp;w o5,
 d(o3)  = +nu3 &amp;w o4 + a*o1 &amp;w o3 - 2*b*o3 &amp;w o4 + o1 &amp;w o5,
 d(o4)  = 0,
 d(o5)  = o1 &amp;w o3 + o2 &amp;w o4 + 2*a*o1 &amp;w o5 + 2*b*o4 &amp;w o5,
 d(nu3) = -a*nu3 &amp;w o1 - b*nu3 &amp;w o4 + o1 &amp;w o2  + o3 &amp;w o4 + o1 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu3],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type D</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.7 (self-dual)</Text-field></Title>
<Group labelreference="L51" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: a^2 \134in C</Font>
[d(o1)    =  zeta1 &amp;w o1 - nu1 &amp;w o1 + (a-1/2)*o5 &amp;w o1,
 d(o2)    =  zeta1 &amp;w o2 + nu1 &amp;w o2 - (a+1/2)*o5 &amp;w o2,
 d(o3)    = -zeta1 &amp;w o3 + nu1 &amp;w o3 - (a-1/2)*o5 &amp;w o3,
 d(o4)    = -zeta1 &amp;w o4 - nu1 &amp;w o4 + (a+1/2)*o5 &amp;w o4,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(zeta1) = (2*a-1)*o1 &amp;w o3 - (2*a+1)*o2 &amp;w o4,
 d(nu1)   = (-a+3/2)*o1 &amp;w o3 - (a+3/2)*o2 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,zeta1,nu1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-1 (self-dual)</Text-field></Title>
<Group labelreference="L80" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = 3*o5 &amp;w o1 - 4*nu1 &amp;w o1,
 d(o2)    = 3/2*o5 &amp;w o2 - 2*nu1 &amp;w o2 + sqrt(2)*o1 &amp;w o4,
 d(o3)    = 4*nu1 &amp;w o3 - 3*o5 &amp;w o3,
 d(o4)    = 2*nu1 &amp;w o4 - 3/2*o5 &amp;w o4 + sqrt(2)*o3 &amp;w o2,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(nu1)   = -1/4*o1 &amp;w o3 + 3/4*o2 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-2 (self-dual)</Text-field></Title>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: a \134in C, not 1 or 2/3</Font>
[d(o1)    = -2*nu1 &amp;w o1 + (-a+2/3)*o1 &amp;w o2 - 9*a/(3*a-2)/(a-1)*o1 &amp;w o4 - (3*a+5)/2/(a-1)*o1 &amp;w o5,
 d(o2)    = -6/(3*a-2)/(a-1)*o1 &amp;w o3 - 9*a/(3*a-2)/(a-1)*o2 &amp;w o4 - 2/(a-1)*o2 &amp;w o5 + 18/(3*a-2)/(a-1)^2*o4 &amp;w o5,
 d(o3)    = 2*nu1 &amp;w o3 - a*o2 &amp;w o3 + 3/(a-1)*o3 &amp;w o4 + (3*a+5)/2/(a-1)*o3 &amp;w o5,
 d(o4)    = -2/3*o1 &amp;w o3 - a*o2 &amp;w o4 + (4/9 - 2/3*a)*o2 &amp;w o5 + 2/(a-1)*o4 &amp;w o5,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(nu1)   = (9*a^2-15*a-2)/4/(3*a-2)/(a-1)*o1 &amp;w o3 - (27*a^2-21*a+10)/4/(3*a-2)/(a-1)*o2 &amp;w o4 - 2*(3*a-1)/3/(a-1)*o2 &amp;w o5 + 6*(3*a-1)/(a-1)^2/(3*a-2)*o4 &amp;w o5]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L84" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-3 (self-dual)</Text-field></Title>
<Group labelreference="L86" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
<Font encoding="UTF-8"># Essential parameter: a \134in C, not 0
</Font>[d(o1)    = 3/2*o1 &amp;w o5 - nu1 &amp;w o1 - 1/2*a*o4 &amp;w o5,
 d(o2)    = 3/2*o2 &amp;w o5 + nu1 &amp;w o2 - 1/2*a*o3 &amp;w o5,
 d(o3)    = 1/2*a*o2 &amp;w o5 - 3/2*o3 &amp;w o5 + nu1 &amp;w o3,
 d(o4)    = 1/2*a*o1 &amp;w o5 - 3/2*o4 &amp;w o5 - nu1 &amp;w o4,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(nu1)   = -1/2*a*o1 &amp;w o2 + 3/2*o1 &amp;w o3 - 3/2*o2 &amp;w o4 + 1/2*a*o3 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L81" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">D.6-4 (NOT self-dual)</Text-field></Title>
<Group labelreference="L88" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = 3/2*o1 &amp;w o5 - nu1 &amp;w o1,
 d(o2)    = 3/2*o2 &amp;w o5 + nu1 &amp;w o2,
 d(o3)    = -1/2*o2 &amp;w o5 - 3/2*o3 &amp;w o5 + nu1 &amp;w o3,
 d(o4)    = -1/2*o1 &amp;w o5 - 3/2*o4 &amp;w o5 - nu1 &amp;w o4,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4,
 d(nu1)   = 1/2*o1 &amp;w o2 + 3/2*o1 &amp;w o3 - 3/2*o2 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,nu1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L89" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Type III</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">III.6-1 (NOT self-dual)</Text-field></Title>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = o1 &amp;w o4,
 d(o2)    = -5/4*o1 &amp;w o2 + o4 &amp;w o2 + 2*zeta1 &amp;w o2 - 1/2*o1 &amp;w o5,
 d(o3)    = -3/2*o1 &amp;w o3 + 3/16*o1 &amp;w o5 - 3/4*o2 &amp;w o4 - 3*o3 &amp;w o4 - 2*o3 &amp;w zeta1 + 3/4*o4 &amp;w o5,
 d(o4)    = -1/2*o1 &amp;w o4,
 d(o5)    = o1 &amp;w o3 + o2 &amp;w o4 - o1 &amp;w o5 + 2*o4 &amp;w o5 - 2*o5 &amp;w zeta1,
 d(zeta1) = 9/8*o1 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,zeta1],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L100" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">III.6-2 (NOT self-dual)</Text-field></Title>
<Group labelreference="L96" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras):
[d(o1)    = -2*zeta2 &amp;w o1 + 2*o3 &amp;w o1,
 d(o2)    = -4*zeta2 &amp;w o2 + 6*o3 &amp;w o2 + 1/4*o1 &amp;w o5,
 d(o3)    = 3/8*o1 &amp;w o4,
 d(o4)    = 2*zeta2 &amp;w o4 - 2*o3 &amp;w o4,
 d(o5)    = -2*zeta2 &amp;w o5 + 4*o3 &amp;w o5 + o1 &amp;w o3 + o2 &amp;w o4,
 d(zeta2) = 5/8*o1 &amp;w o4]:
LieAlgebraData(%,[o1,o2,o3,o4,o5,zeta2],alg):
DGsetup(%):
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L99" drawlabel="true">
<Input>
<Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L95" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>
